Forest and Water Bodies Segmentation Through Satellite Images Using U-Net

Global environment monitoring is a task that requires additional attention in the contemporary rapid climate change environment. This includes monitoring the rate of deforestation and areas affected by flooding. Satellite imaging has greatly helped monitor the earth, and deep learning techniques have helped to automate this monitoring process. This paper proposes a solution for observing the area covered by the forest and water. To achieve this task UNet model has been proposed, which is an image segmentation model. The model achieved a validation accuracy of 82.55% and 82.92% for the segmentation of areas covered by forest and water, respectively.

==> codes/forest_semantic_segmentation_using_u_net.ipynb <==
{
  "metadata": {
    "kernelspec": {
      "language": "python",
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "pygments_lexer": "ipython3",
      "nbconvert_exporter": "python",
      "version": "3.6.4",
      "file_extension": ".py",
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "name": "python",
      "mimetype": "text/x-python"
    },
    "colab": {
      "name": "forest-semantic-segmentation-using-u-net.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "accelerator": "GPU"
  },
  "nbformat_minor": 0,
  "nbformat": 4,
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8FScV7-z5xAh",
        "outputId": "f1e139a3-1378-4d36-d0d3-e91275a7c2c8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Mounted at /content/drive\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# This Python 3 environment comes with many helpful analytics libraries installed\n",
        "# It is defined by the kaggle/python Docker image: https://github.com/kaggle/docker-python\n",
        "# For example, here's several helpful packages to load\n",
        "\n",
        "import numpy as np # linear algebra\n",
        "import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)\n",
        "import matplotlib.pyplot as plt\n",
        "import os\n",
        "import random\n",
        "import cv2\n",
        "import tensorflow as tf\n",
        "# from segmentation import build_unet, vgg16_unet, vgg19_unet, resnet50_unet, inception_resnetv2_unet, densenet121_unet\n",
        "from tensorflow.python.keras.models import Sequential\n",
        "from tensorflow.keras.preprocessing.image import load_img, img_to_array\n",
        "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
        "from tensorflow.keras.callbacks import ModelCheckpoint, EarlyStopping\n",
        "from tensorflow.keras.layers import Conv2D, BatchNormalization, Activation, MaxPool2D, Conv2DTranspose, Concatenate, Input, Dropout\n",
        "from tensorflow.keras.models import Model\n",
        "from sklearn.metrics import f1_score"
      ],
      "metadata": {
        "_uuid": "7672abb2-eaeb-40e4-ba24-e1c5beb4d559",
        "_cell_guid": "ffbc9d06-6fac-437e-938e-e537e594b5a2",
        "jupyter": {
          "outputs_hidden": false
        },
        "execution": {
          "iopub.status.busy": "2022-01-09T06:16:55.045367Z",
          "iopub.execute_input": "2022-01-09T06:16:55.045766Z",
          "iopub.status.idle": "2022-01-09T06:17:00.12625Z",
          "shell.execute_reply.started": "2022-01-09T06:16:55.04568Z",
          "shell.execute_reply": "2022-01-09T06:17:00.124267Z"
        },
        "trusted": true,
        "id": "5coQD6jh5eyS"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "base_directory = '/content/drive/MyDrive/Dima/1_Segmentation/Data/forest_base'\n",
        "images_folder = os.path.join(base_directory, 'images')\n",
        "masks_folder = os.path.join(base_directory, 'masks')\n",
        "data = pd.read_csv(os.path.join(base_directory, 'meta_data.csv'))"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.127726Z",
          "iopub.execute_input": "2022-01-09T06:17:00.128139Z",
          "iopub.status.idle": "2022-01-09T06:17:00.151183Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.128089Z",
          "shell.execute_reply": "2022-01-09T06:17:00.150419Z"
        },
        "trusted": true,
        "id": "cLwWh4pL5eyW"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "data.head()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.152954Z",
          "iopub.execute_input": "2022-01-09T06:17:00.153297Z",
          "iopub.status.idle": "2022-01-09T06:17:00.174673Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.153262Z",
          "shell.execute_reply": "2022-01-09T06:17:00.173745Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 206
        },
        "id": "p3wuxns25eyW",
        "outputId": "0b6b56aa-ecaf-4c7e-8b38-c12e9fe0e8e8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "               image                mask\n",
              "0   10452_sat_08.jpg   10452_mask_08.jpg\n",
              "1   10452_sat_18.jpg   10452_mask_18.jpg\n",
              "2  111335_sat_00.jpg  111335_mask_00.jpg\n",
              "3  111335_sat_01.jpg  111335_mask_01.jpg\n",
              "4  111335_sat_02.jpg  111335_mask_02.jpg"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-a4daac5a-1135-48b0-9313-d8ec0517197c\">\n",
              "    <div class=\"colab-df-container\">\n",
              "      <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>image</th>\n",
              "      <th>mask</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>10452_sat_08.jpg</td>\n",
              "      <td>10452_mask_08.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>10452_sat_18.jpg</td>\n",
              "      <td>10452_mask_18.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>111335_sat_00.jpg</td>\n",
              "      <td>111335_mask_00.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>111335_sat_01.jpg</td>\n",
              "      <td>111335_mask_01.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>111335_sat_02.jpg</td>\n",
              "      <td>111335_mask_02.jpg</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "      <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-a4daac5a-1135-48b0-9313-d8ec0517197c')\"\n",
              "              title=\"Convert this dataframe to an interactive table.\"\n",
              "              style=\"display:none;\">\n",
              "        \n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "       width=\"24px\">\n",
              "    <path d=\"M0 0h24v24H0V0z\" fill=\"none\"/>\n",
              "    <path d=\"M18.56 5.44l.94 2.06.94-2.06 2.06-.94-2.06-.94-.94-2.06-.94 2.06-2.06.94zm-11 1L8.5 8.5l.94-2.06 2.06-.94-2.06-.94L8.5 2.5l-.94 2.06-2.06.94zm10 10l.94 2.06.94-2.06 2.06-.94-2.06-.94-.94-2.06-.94 2.06-2.06.94z\"/><path d=\"M17.41 7.96l-1.37-1.37c-.4-.4-.92-.59-1.43-.59-.52 0-1.04.2-1.43.59L10.3 9.45l-7.72 7.72c-.78.78-.78 2.05 0 2.83L4 21.41c.39.39.9.59 1.41.59.51 0 1.02-.2 1.41-.59l7.78-7.78 2.81-2.81c.8-.78.8-2.07 0-2.86zM5.41 20L4 18.59l7.72-7.72 1.47 1.35L5.41 20z\"/>\n",
              "  </svg>\n",
              "      </button>\n",
              "      \n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      flex-wrap:wrap;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "      <script>\n",
              "        const buttonEl =\n",
              "          document.querySelector('#df-a4daac5a-1135-48b0-9313-d8ec0517197c button.colab-df-convert');\n",
              "        buttonEl.style.display =\n",
              "          google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "        async function convertToInteractive(key) {\n",
              "          const element = document.querySelector('#df-a4daac5a-1135-48b0-9313-d8ec0517197c');\n",
              "          const dataTable =\n",
              "            await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                     [key], {});\n",
              "          if (!dataTable) return;\n",
              "\n",
              "          const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "            '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "            + ' to learn more about interactive tables.';\n",
              "          element.innerHTML = '';\n",
              "          dataTable['output_type'] = 'display_data';\n",
              "          await google.colab.output.renderOutput(dataTable, element);\n",
              "          const docLink = document.createElement('div');\n",
              "          docLink.innerHTML = docLinkHtml;\n",
              "          element.appendChild(docLink);\n",
              "        }\n",
              "      </script>\n",
              "    </div>\n",
              "  </div>\n",
              "  "
            ]
          },
          "metadata": {},
          "execution_count": 4
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "img_dim = 256"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.176378Z",
          "iopub.execute_input": "2022-01-09T06:17:00.17674Z",
          "iopub.status.idle": "2022-01-09T06:17:00.180476Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.176705Z",
          "shell.execute_reply": "2022-01-09T06:17:00.179605Z"
        },
        "trusted": true,
        "id": "N5_JsoqD5eyX"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Splitting the data into Image and target label"
      ],
      "metadata": {
        "id": "WQ_-VXOe5eyX"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def input_target_split(data,images_folder,masks_folder,dim):\n",
        "    dataset = []\n",
        "    for index, row in data.iterrows():\n",
        "        image = load_img(os.path.join(images_folder, row['image']), target_size=(dim,dim)) \n",
        "        mask = load_img(os.path.join(masks_folder, row['mask']), target_size=(dim,dim), color_mode='grayscale')\n",
        "        image = img_to_array(image)\n",
        "        image = image/255.0\n",
        "        mask = img_to_array(mask)\n",
        "        mask = mask/255.0\n",
        "        dataset.append((image,mask))\n",
        "        print(f\"\\rProgress: {index}\",end='')\n",
        "    random.shuffle(dataset)\n",
        "    X, Y = zip(*dataset)\n",
        "\n",
        "    return np.array(X),np.array(Y)\n",
        "    "
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.182068Z",
          "iopub.execute_input": "2022-01-09T06:17:00.182737Z",
          "iopub.status.idle": "2022-01-09T06:17:00.191491Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.182699Z",
          "shell.execute_reply": "2022-01-09T06:17:00.190699Z"
        },
        "trusted": true,
        "id": "qrn0amm05eyY"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "X, Y = input_target_split(data,images_folder,masks_folder,img_dim)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.19421Z",
          "iopub.execute_input": "2022-01-09T06:17:00.194474Z",
          "iopub.status.idle": "2022-01-09T06:17:49.712288Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.19445Z",
          "shell.execute_reply": "2022-01-09T06:17:49.711197Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Yl7G06xc5eyZ",
        "outputId": "98ce6100-cabe-40ce-a0b1-b005528f76d7"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Progress: 5107"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "print(\"Image Dimensions: \",X.shape)\n",
        "print(\"Mask Dimensions: \",Y.shape)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:49.713766Z",
          "iopub.execute_input": "2022-01-09T06:17:49.71415Z",
          "iopub.status.idle": "2022-01-09T06:17:49.721188Z",
          "shell.execute_reply.started": "2022-01-09T06:17:49.714106Z",
          "shell.execute_reply": "2022-01-09T06:17:49.7199Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JXAN11p25eya",
        "outputId": "dc412512-2af5-4083-dac2-5b395f3bf338"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Image Dimensions:  (5108, 256, 256, 3)\n",
            "Mask Dimensions:  (5108, 256, 256, 1)\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(X[i])\n",
        "    plt.title('Image')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:49.725005Z",
          "iopub.execute_input": "2022-01-09T06:17:49.725559Z",
          "iopub.status.idle": "2022-01-09T06:17:51.326072Z",
          "shell.execute_reply.started": "2022-01-09T06:17:49.725522Z",
          "shell.execute_reply": "2022-01-09T06:17:51.324868Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "id": "Lmozmij15eya",
        "outputId": "babb8670-1c8b-4980-ae3c-c6c5f9def6b2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(Y[i][:, :, 0])\n",
        "    plt.title('Masks')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:51.327615Z",
          "iopub.execute_input": "2022-01-09T06:17:51.328077Z",
          "iopub.status.idle": "2022-01-09T06:17:52.656415Z",
          "shell.execute_reply.started": "2022-01-09T06:17:51.328039Z",
          "shell.execute_reply": "2022-01-09T06:17:52.655537Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "id": "OpCnnoy65eyb",
        "outputId": "e9b61cf8-2a19-4ea8-a832-a3a46276aef8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Splitting the data into train and test images"
      ],
      "metadata": {
        "id": "H5lb7rs_5eyc"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "split = round(X.shape[0]*0.80)\n",
        "X_train = X[:split]\n",
        "Y_train = Y[:split]\n",
        "X_test = X[split:]\n",
        "Y_test = Y[split:]"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.657857Z",
          "iopub.execute_input": "2022-01-09T06:17:52.658424Z",
          "iopub.status.idle": "2022-01-09T06:17:52.663473Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.658383Z",
          "shell.execute_reply": "2022-01-09T06:17:52.662618Z"
        },
        "trusted": true,
        "id": "LWq80b4P5eyc"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "datagen = ImageDataGenerator()\n",
        "testgen = ImageDataGenerator()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.664725Z",
          "iopub.execute_input": "2022-01-09T06:17:52.665127Z",
          "iopub.status.idle": "2022-01-09T06:17:52.673012Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.66509Z",
          "shell.execute_reply": "2022-01-09T06:17:52.672128Z"
        },
        "trusted": true,
        "id": "GvSziYUC5eyc"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "datagen.fit(X_train)\n",
        "testgen.fit(X_test)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.67443Z",
          "iopub.execute_input": "2022-01-09T06:17:52.674997Z",
          "iopub.status.idle": "2022-01-09T06:17:53.60185Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.674962Z",
          "shell.execute_reply": "2022-01-09T06:17:53.600806Z"
        },
        "trusted": true,
        "id": "hESuRlVF5eyd"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Costructing the UNET Architecture"
      ],
      "metadata": {
        "id": "u8YI4t785eyd"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def conv_block(input, num_filters):\n",
        "    x = Conv2D(num_filters, 3, padding=\"same\")(input)\n",
        "    x = BatchNormalization()(x)\n",
        "    x = Activation(\"relu\")(x)\n",
        "    \n",
        "    x = Conv2D(num_filters, 3, padding=\"same\")(x)\n",
        "    x = BatchNormalization()(x)\n",
        "    x = Activation(\"relu\")(x)\n",
        "\n",
        "    return x\n",
        "\n",
        "def encoder_block(input, num_filters):\n",
        "    x = conv_block(input, num_filters)\n",
        "    p = MaxPool2D((2, 2))(x)\n",
        "    return x, p\n",
        "\n",
        "def decoder_block(input, skip_features, num_filters):\n",
        "    x = Conv2DTranspose(num_filters, (2, 2), strides=2, padding=\"same\")(input)\n",
        "    x = Concatenate()([x, skip_features])\n",
        "    x = conv_block(x, num_filters)\n",
        "    return x\n",
        "\n",
        "def build_unet(input_shape):\n",
        "    inputs = Input(input_shape)\n",
        "\n",
        "    s1, p1 = encoder_block(inputs, 32)\n",
        "    s2, p2 = encoder_block(p1, 64)\n",
        "    s3, p3 = encoder_block(p2, 128)\n",
        "    s4, p4 = encoder_block(p3, 256)\n",
        "\n",
        "    b1 = conv_block(p4, 512)\n",
        "\n",
        "    d1 = decoder_block(b1, s4, 256)\n",
        "    d2 = decoder_block(d1, s3, 128)\n",
        "    d3 = decoder_block(d2, s2, 64)\n",
        "    d4 = decoder_block(d3, s1, 32)\n",
        "\n",
        "    outputs = Conv2D(1, 1, padding=\"same\", activation=\"sigmoid\")(d4)\n",
        "\n",
        "    model = Model(inputs, outputs, name=\"U-Net\")\n",
        "    return model"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.603352Z",
          "iopub.execute_input": "2022-01-09T06:17:53.603946Z",
          "iopub.status.idle": "2022-01-09T06:17:53.62217Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.603903Z",
          "shell.execute_reply": "2022-01-09T06:17:53.621296Z"
        },
        "trusted": true,
        "id": "JjoVF2TV5eyd"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "from keras import backend as K\n",
        "def iou_coef(y_true, y_pred, smooth=1):\n",
        "    intersection = K.sum(K.abs(y_true * y_pred), axis=[1,2,3])\n",
        "    union = K.sum(y_true,[1,2,3])+K.sum(y_pred,[1,2,3])-intersection\n",
        "    iou = K.mean((intersection + smooth) / (union + smooth), axis=0)\n",
        "    return iou\n",
        "\n",
        "def iou_coef_loss(y_true, y_pred):\n",
        "    return -iou_coef(y_true, y_pred)\n",
        "\n",
        "def iou_metric(y_true_in, y_pred_in, print_table=False):\n",
        "    labels = label(y_true_in > 0.5)\n",
        "    y_pred = label(y_pred_in > 0.5)\n",
        "    \n",
        "    true_objects = len(np.unique(labels))\n",
        "    pred_objects = len(np.unique(y_pred))\n",
        "\n",
        "    intersection = np.histogram2d(labels.flatten(), y_pred.flatten(), bins=(true_objects, pred_objects))[0]\n",
        "\n",
        "    # Compute areas (needed for finding the union between all objects)\n",
        "    area_true = np.histogram(labels, bins = true_objects)[0]\n",
        "    area_pred = np.histogram(y_pred, bins = pred_objects)[0]\n",
        "    area_true = np.expand_dims(area_true, -1)\n",
        "    area_pred = np.expand_dims(area_pred, 0)\n",
        "\n",
        "    # Compute union\n",
        "    union = area_true + area_pred - intersection\n",
        "\n",
        "    # Exclude background from the analysis\n",
        "    intersection = intersection[1:,1:]\n",
        "    union = union[1:,1:]\n",
        "    union[union == 0] = 1e-9\n",
        "\n",
        "    # Compute the intersection over union\n",
        "    iou = intersection / union\n",
        "\n",
        "    # Precision helper function\n",
        "    def precision_at(threshold, iou):\n",
        "        matches = iou > threshold\n",
        "        true_positives = np.sum(matches, axis=1) == 1   # Correct objects\n",
        "        false_positives = np.sum(matches, axis=0) == 0  # Missed objects\n",
        "        false_negatives = np.sum(matches, axis=1) == 0  # Extra objects\n",
        "        tp, fp, fn = np.sum(true_positives), np.sum(false_positives), np.sum(false_negatives)\n",
        "        return tp, fp, fn\n",
        "\n",
        "    # Loop over IoU thresholds\n",
        "    prec = []\n",
        "    if print_table:\n",
        "        print(\"Thresh\\tTP\\tFP\\tFN\\tPrec.\")\n",
        "    for t in np.arange(0.5, 1.0, 0.05):\n",
        "        tp, fp, fn = precision_at(t, iou)\n",
        "        if (tp + fp + fn) > 0:\n",
        "            p = tp / (tp + fp + fn)\n",
        "        else:\n",
        "            p = 0\n",
        "        if print_table:\n",
        "            print(\"{:1.3f}\\t{}\\t{}\\t{}\\t{:1.3f}\".format(t, tp, fp, fn, p))\n",
        "        prec.append(p)\n",
        "    \n",
        "    if print_table:\n",
        "        print(\"AP\\t-\\t-\\t-\\t{:1.3f}\".format(np.mean(prec)))\n",
        "    return np.mean(prec)\n",
        "\n",
        "def iou_metric_batch(y_true_in, y_pred_in):\n",
        "    batch_size = y_true_in.shape[0]\n",
        "    metric = []\n",
        "    for batch in range(batch_size):\n",
        "        value = iou_metric(y_true_in[batch], y_pred_in[batch])\n",
        "        metric.append(value)\n",
        "    return np.array(np.mean(metric), dtype=np.float32)\n",
        "\n",
        "def my_iou_metric(label, pred):\n",
        "    metric_value = tf.compat.v1.py_func(iou_metric_batch, [label, pred], tf.float32)\n",
        "    return metric_value"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.624595Z",
          "iopub.execute_input": "2022-01-09T06:17:53.625966Z",
          "iopub.status.idle": "2022-01-09T06:17:53.698027Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.625923Z",
          "shell.execute_reply": "2022-01-09T06:17:53.6972Z"
        },
        "trusted": true,
        "id": "uMNzoNaV5eye"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Building the Model"
      ],
      "metadata": {
        "id": "MBZiQsBh5eyf"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "input_shape = (img_dim, img_dim, 3)\n",
        "model = build_unet(input_shape)\n",
        "model.summary()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.699446Z",
          "iopub.execute_input": "2022-01-09T06:17:53.700037Z",
          "iopub.status.idle": "2022-01-09T06:17:55.813839Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.699999Z",
          "shell.execute_reply": "2022-01-09T06:17:55.812941Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "y3diGcjZ5eyf",
        "outputId": "0743f01d-b533-426c-bfc7-f21fd481f7ea"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Model: \"U-Net\"\n",
            "__________________________________________________________________________________________________\n",
            " Layer (type)                   Output Shape         Param #     Connected to                     \n",
            "==================================================================================================\n",
            " input_2 (InputLayer)           [(None, 256, 256, 3  0           []                               \n",
            "                                )]                                                                \n",
            "                                                                                                  \n",
            " conv2d_19 (Conv2D)             (None, 256, 256, 32  896         ['input_2[0][0]']                \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_18 (BatchN  (None, 256, 256, 32  128        ['conv2d_19[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_18 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_18[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_20 (Conv2D)             (None, 256, 256, 32  9248        ['activation_18[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_19 (BatchN  (None, 256, 256, 32  128        ['conv2d_20[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_19 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_19[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " max_pooling2d_4 (MaxPooling2D)  (None, 128, 128, 32  0          ['activation_19[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_21 (Conv2D)             (None, 128, 128, 64  18496       ['max_pooling2d_4[0][0]']        \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_20 (BatchN  (None, 128, 128, 64  256        ['conv2d_21[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_20 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_20[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_22 (Conv2D)             (None, 128, 128, 64  36928       ['activation_20[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_21 (BatchN  (None, 128, 128, 64  256        ['conv2d_22[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_21 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_21[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " max_pooling2d_5 (MaxPooling2D)  (None, 64, 64, 64)  0           ['activation_21[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_23 (Conv2D)             (None, 64, 64, 128)  73856       ['max_pooling2d_5[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_22 (BatchN  (None, 64, 64, 128)  512        ['conv2d_23[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_22 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_22[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_24 (Conv2D)             (None, 64, 64, 128)  147584      ['activation_22[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_23 (BatchN  (None, 64, 64, 128)  512        ['conv2d_24[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_23 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_23[0][0]'] \n",
            "                                                                                                  \n",
            " max_pooling2d_6 (MaxPooling2D)  (None, 32, 32, 128)  0          ['activation_23[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_25 (Conv2D)             (None, 32, 32, 256)  295168      ['max_pooling2d_6[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_24 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_25[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_24 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_24[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_26 (Conv2D)             (None, 32, 32, 256)  590080      ['activation_24[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_25 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_26[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_25 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_25[0][0]'] \n",
            "                                                                                                  \n",
            " max_pooling2d_7 (MaxPooling2D)  (None, 16, 16, 256)  0          ['activation_25[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_27 (Conv2D)             (None, 16, 16, 512)  1180160     ['max_pooling2d_7[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_26 (BatchN  (None, 16, 16, 512)  2048       ['conv2d_27[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_26 (Activation)     (None, 16, 16, 512)  0           ['batch_normalization_26[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_28 (Conv2D)             (None, 16, 16, 512)  2359808     ['activation_26[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_27 (BatchN  (None, 16, 16, 512)  2048       ['conv2d_28[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_27 (Activation)     (None, 16, 16, 512)  0           ['batch_normalization_27[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_transpose_4 (Conv2DTran  (None, 32, 32, 256)  524544     ['activation_27[0][0]']          \n",
            " spose)                                                                                           \n",
            "                                                                                                  \n",
            " concatenate_4 (Concatenate)    (None, 32, 32, 512)  0           ['conv2d_transpose_4[0][0]',     \n",
            "                                                                  'activation_25[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_29 (Conv2D)             (None, 32, 32, 256)  1179904     ['concatenate_4[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_28 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_29[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_28 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_28[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_30 (Conv2D)             (None, 32, 32, 256)  590080      ['activation_28[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_29 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_30[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_29 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_29[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_transpose_5 (Conv2DTran  (None, 64, 64, 128)  131200     ['activation_29[0][0]']          \n",
            " spose)                                                                                           \n",
            "                                                                                                  \n",
            " concatenate_5 (Concatenate)    (None, 64, 64, 256)  0           ['conv2d_transpose_5[0][0]',     \n",
            "                                                                  'activation_23[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_31 (Conv2D)             (None, 64, 64, 128)  295040      ['concatenate_5[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_30 (BatchN  (None, 64, 64, 128)  512        ['conv2d_31[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_30 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_30[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_32 (Conv2D)             (None, 64, 64, 128)  147584      ['activation_30[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_31 (BatchN  (None, 64, 64, 128)  512        ['conv2d_32[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_31 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_31[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_transpose_6 (Conv2DTran  (None, 128, 128, 64  32832      ['activation_31[0][0]']          \n",
            " spose)                         )                                                                 \n",
            "                                                                                                  \n",
            " concatenate_6 (Concatenate)    (None, 128, 128, 12  0           ['conv2d_transpose_6[0][0]',     \n",
            "                                8)                                'activation_21[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_33 (Conv2D)             (None, 128, 128, 64  73792       ['concatenate_6[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_32 (BatchN  (None, 128, 128, 64  256        ['conv2d_33[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_32 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_32[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_34 (Conv2D)             (None, 128, 128, 64  36928       ['activation_32[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_33 (BatchN  (None, 128, 128, 64  256        ['conv2d_34[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_33 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_33[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_transpose_7 (Conv2DTran  (None, 256, 256, 32  8224       ['activation_33[0][0]']          \n",
            " spose)                         )                                                                 \n",
            "                                                                                                  \n",
            " concatenate_7 (Concatenate)    (None, 256, 256, 64  0           ['conv2d_transpose_7[0][0]',     \n",
            "                                )                                 'activation_19[0][0]']          \n",
            "                                                                                                  \n",
            " conv2d_35 (Conv2D)             (None, 256, 256, 32  18464       ['concatenate_7[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_34 (BatchN  (None, 256, 256, 32  128        ['conv2d_35[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_34 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_34[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_36 (Conv2D)             (None, 256, 256, 32  9248        ['activation_34[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_35 (BatchN  (None, 256, 256, 32  128        ['conv2d_36[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_35 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_35[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_37 (Conv2D)             (None, 256, 256, 1)  33          ['activation_35[0][0]']          \n",
            "                                                                                                  \n",
            "==================================================================================================\n",
            "Total params: 7,771,873\n",
            "Trainable params: 7,765,985\n",
            "Non-trainable params: 5,888\n",
            "__________________________________________________________________________________________________\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Compiling the model"
      ],
      "metadata": {
        "id": "vsveutBu5eyf"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "model.compile(optimizer = tf.keras.optimizers.Adam(lr = 0.001), loss = ['binary_crossentropy'], metrics=[iou_coef,'accuracy'])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.815198Z",
          "iopub.execute_input": "2022-01-09T06:17:55.815589Z",
          "iopub.status.idle": "2022-01-09T06:17:55.832699Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.815548Z",
          "shell.execute_reply": "2022-01-09T06:17:55.831757Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "22f91iz-5eyf",
        "outputId": "8547233d-6a16-4356-ea0f-052f5d7260f0"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/keras/optimizer_v2/adam.py:105: UserWarning: The `lr` argument is deprecated, use `learning_rate` instead.\n",
            "  super(Adam, self).__init__(name, **kwargs)\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Setting early stopping and checkpoint criterion"
      ],
      "metadata": {
        "id": "49bZRM0W5eyg"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "model_path = \"/content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\"\n",
        "checkpoint = ModelCheckpoint(model_path,\n",
        "                             monitor=\"val_loss\",\n",
        "                             mode=\"min\",\n",
        "                             save_best_only = True,\n",
        "                             verbose=1)\n",
        "\n",
        "earlystop = EarlyStopping(monitor = 'val_loss', \n",
        "                          min_delta = 0, \n",
        "                          patience = 9,\n",
        "                          verbose = 1,\n",
        "                          restore_best_weights = True)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.835573Z",
          "iopub.execute_input": "2022-01-09T06:17:55.835915Z",
          "iopub.status.idle": "2022-01-09T06:17:55.842899Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.83588Z",
          "shell.execute_reply": "2022-01-09T06:17:55.841975Z"
        },
        "trusted": true,
        "id": "H0mnGsB45eyg"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "hist = model.fit_generator(datagen.flow(X_train,Y_train,batch_size=32),\n",
        "                                        validation_data=testgen.flow(X_test,Y_test,batch_size=24),\n",
        "                                        epochs=50, callbacks=[earlystop, checkpoint])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.84448Z",
          "iopub.execute_input": "2022-01-09T06:17:55.844811Z",
          "iopub.status.idle": "2022-01-09T06:33:17.684023Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.844785Z",
          "shell.execute_reply": "2022-01-09T06:33:17.682799Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "RnHtomb95eyg",
        "outputId": "10544eb8-8aee-4453-91cb-32aeecf15299"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Epoch 1/50\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:3: UserWarning: `Model.fit_generator` is deprecated and will be removed in a future version. Please use `Model.fit`, which supports generators.\n",
            "  This is separate from the ipykernel package so we can avoid doing imports until\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "128/128 [==============================] - ETA: 0s - loss: 0.5268 - iou_coef: 0.5007 - accuracy: 0.7452\n",
            "Epoch 1: val_loss improved from inf to 234.54512, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 102s 783ms/step - loss: 0.5268 - iou_coef: 0.5007 - accuracy: 0.7452 - val_loss: 234.5451 - val_iou_coef: 0.0013 - val_accuracy: 0.3920\n",
            "Epoch 2/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4687 - iou_coef: 0.5399 - accuracy: 0.7828\n",
            "Epoch 2: val_loss improved from 234.54512 to 5.94931, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 782ms/step - loss: 0.4687 - iou_coef: 0.5399 - accuracy: 0.7828 - val_loss: 5.9493 - val_iou_coef: 0.0094 - val_accuracy: 0.3920\n",
            "Epoch 3/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4477 - iou_coef: 0.5534 - accuracy: 0.7934\n",
            "Epoch 3: val_loss improved from 5.94931 to 2.08148, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 784ms/step - loss: 0.4477 - iou_coef: 0.5534 - accuracy: 0.7934 - val_loss: 2.0815 - val_iou_coef: 0.1652 - val_accuracy: 0.5093\n",
            "Epoch 4/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4412 - iou_coef: 0.5554 - accuracy: 0.7948\n",
            "Epoch 4: val_loss improved from 2.08148 to 0.59462, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 783ms/step - loss: 0.4412 - iou_coef: 0.5554 - accuracy: 0.7948 - val_loss: 0.5946 - val_iou_coef: 0.4451 - val_accuracy: 0.6970\n",
            "Epoch 5/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4324 - iou_coef: 0.5621 - accuracy: 0.7984\n",
            "Epoch 5: val_loss improved from 0.59462 to 0.46399, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 101s 786ms/step - loss: 0.4324 - iou_coef: 0.5621 - accuracy: 0.7984 - val_loss: 0.4640 - val_iou_coef: 0.5272 - val_accuracy: 0.8035\n",
            "Epoch 6/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4292 - iou_coef: 0.5651 - accuracy: 0.8008\n",
            "Epoch 6: val_loss improved from 0.46399 to 0.45278, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 785ms/step - loss: 0.4292 - iou_coef: 0.5651 - accuracy: 0.8008 - val_loss: 0.4528 - val_iou_coef: 0.5740 - val_accuracy: 0.8025\n",
            "Epoch 7/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4232 - iou_coef: 0.5667 - accuracy: 0.8029\n",
            "Epoch 7: val_loss did not improve from 0.45278\n",
            "128/128 [==============================] - 98s 766ms/step - loss: 0.4232 - iou_coef: 0.5667 - accuracy: 0.8029 - val_loss: 0.7450 - val_iou_coef: 0.3637 - val_accuracy: 0.6444\n",
            "Epoch 8/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4138 - iou_coef: 0.5735 - accuracy: 0.8060\n",
            "Epoch 8: val_loss did not improve from 0.45278\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.4138 - iou_coef: 0.5735 - accuracy: 0.8060 - val_loss: 0.4810 - val_iou_coef: 0.4711 - val_accuracy: 0.7512\n",
            "Epoch 9/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4147 - iou_coef: 0.5727 - accuracy: 0.8083\n",
            "Epoch 9: val_loss did not improve from 0.45278\n",
            "128/128 [==============================] - 98s 766ms/step - loss: 0.4147 - iou_coef: 0.5727 - accuracy: 0.8083 - val_loss: 0.5059 - val_iou_coef: 0.4610 - val_accuracy: 0.7380\n",
            "Epoch 10/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4078 - iou_coef: 0.5763 - accuracy: 0.8116\n",
            "Epoch 10: val_loss improved from 0.45278 to 0.44013, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 101s 786ms/step - loss: 0.4078 - iou_coef: 0.5763 - accuracy: 0.8116 - val_loss: 0.4401 - val_iou_coef: 0.6089 - val_accuracy: 0.7903\n",
            "Epoch 11/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4046 - iou_coef: 0.5789 - accuracy: 0.8125\n",
            "Epoch 11: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.4046 - iou_coef: 0.5789 - accuracy: 0.8125 - val_loss: 1.0064 - val_iou_coef: 0.2911 - val_accuracy: 0.5836\n",
            "Epoch 12/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4019 - iou_coef: 0.5793 - accuracy: 0.8123\n",
            "Epoch 12: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.4019 - iou_coef: 0.5793 - accuracy: 0.8123 - val_loss: 1.0153 - val_iou_coef: 0.2612 - val_accuracy: 0.5356\n",
            "Epoch 13/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.4030 - iou_coef: 0.5794 - accuracy: 0.8124\n",
            "Epoch 13: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.4030 - iou_coef: 0.5794 - accuracy: 0.8124 - val_loss: 1.0132 - val_iou_coef: 0.3706 - val_accuracy: 0.7033\n",
            "Epoch 14/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3962 - iou_coef: 0.5848 - accuracy: 0.8163\n",
            "Epoch 14: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3962 - iou_coef: 0.5848 - accuracy: 0.8163 - val_loss: 0.7419 - val_iou_coef: 0.3654 - val_accuracy: 0.6879\n",
            "Epoch 15/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3975 - iou_coef: 0.5830 - accuracy: 0.8156\n",
            "Epoch 15: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3975 - iou_coef: 0.5830 - accuracy: 0.8156 - val_loss: 0.4746 - val_iou_coef: 0.4994 - val_accuracy: 0.7872\n",
            "Epoch 16/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3957 - iou_coef: 0.5837 - accuracy: 0.8150\n",
            "Epoch 16: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3957 - iou_coef: 0.5837 - accuracy: 0.8150 - val_loss: 0.4861 - val_iou_coef: 0.5871 - val_accuracy: 0.7941\n",
            "Epoch 17/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3891 - iou_coef: 0.5889 - accuracy: 0.8197\n",
            "Epoch 17: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3891 - iou_coef: 0.5889 - accuracy: 0.8197 - val_loss: 0.7403 - val_iou_coef: 0.3817 - val_accuracy: 0.6867\n",
            "Epoch 18/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3902 - iou_coef: 0.5867 - accuracy: 0.8175\n",
            "Epoch 18: val_loss did not improve from 0.44013\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3902 - iou_coef: 0.5867 - accuracy: 0.8175 - val_loss: 0.4660 - val_iou_coef: 0.5198 - val_accuracy: 0.7880\n",
            "Epoch 19/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3843 - iou_coef: 0.5906 - accuracy: 0.8213\n",
            "Epoch 19: val_loss improved from 0.44013 to 0.41807, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 101s 788ms/step - loss: 0.3843 - iou_coef: 0.5906 - accuracy: 0.8213 - val_loss: 0.4181 - val_iou_coef: 0.5421 - val_accuracy: 0.8096\n",
            "Epoch 20/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3820 - iou_coef: 0.5930 - accuracy: 0.8227\n",
            "Epoch 20: val_loss did not improve from 0.41807\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3820 - iou_coef: 0.5930 - accuracy: 0.8227 - val_loss: 0.5621 - val_iou_coef: 0.4231 - val_accuracy: 0.7130\n",
            "Epoch 21/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3795 - iou_coef: 0.5935 - accuracy: 0.8238\n",
            "Epoch 21: val_loss did not improve from 0.41807\n",
            "128/128 [==============================] - 98s 765ms/step - loss: 0.3795 - iou_coef: 0.5935 - accuracy: 0.8238 - val_loss: 0.5650 - val_iou_coef: 0.4314 - val_accuracy: 0.7266\n",
            "Epoch 22/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3835 - iou_coef: 0.5921 - accuracy: 0.8197\n",
            "Epoch 22: val_loss did not improve from 0.41807\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3835 - iou_coef: 0.5921 - accuracy: 0.8197 - val_loss: 0.4490 - val_iou_coef: 0.5577 - val_accuracy: 0.8044\n",
            "Epoch 23/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3747 - iou_coef: 0.5955 - accuracy: 0.8250\n",
            "Epoch 23: val_loss improved from 0.41807 to 0.40363, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 785ms/step - loss: 0.3747 - iou_coef: 0.5955 - accuracy: 0.8250 - val_loss: 0.4036 - val_iou_coef: 0.5693 - val_accuracy: 0.8174\n",
            "Epoch 24/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3752 - iou_coef: 0.5982 - accuracy: 0.8259\n",
            "Epoch 24: val_loss did not improve from 0.40363\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3752 - iou_coef: 0.5982 - accuracy: 0.8259 - val_loss: 0.4884 - val_iou_coef: 0.4848 - val_accuracy: 0.7648\n",
            "Epoch 25/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3673 - iou_coef: 0.6007 - accuracy: 0.8281\n",
            "Epoch 25: val_loss did not improve from 0.40363\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3673 - iou_coef: 0.6007 - accuracy: 0.8281 - val_loss: 0.4768 - val_iou_coef: 0.4874 - val_accuracy: 0.7874\n",
            "Epoch 26/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3700 - iou_coef: 0.6007 - accuracy: 0.8277\n",
            "Epoch 26: val_loss improved from 0.40363 to 0.39667, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_forest_base.h5\n",
            "128/128 [==============================] - 100s 784ms/step - loss: 0.3700 - iou_coef: 0.6007 - accuracy: 0.8277 - val_loss: 0.3967 - val_iou_coef: 0.5466 - val_accuracy: 0.8255\n",
            "Epoch 27/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3608 - iou_coef: 0.6039 - accuracy: 0.8317\n",
            "Epoch 27: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 769ms/step - loss: 0.3608 - iou_coef: 0.6039 - accuracy: 0.8317 - val_loss: 0.4678 - val_iou_coef: 0.6010 - val_accuracy: 0.8135\n",
            "Epoch 28/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3589 - iou_coef: 0.6069 - accuracy: 0.8339\n",
            "Epoch 28: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 765ms/step - loss: 0.3589 - iou_coef: 0.6069 - accuracy: 0.8339 - val_loss: 0.4124 - val_iou_coef: 0.5796 - val_accuracy: 0.8179\n",
            "Epoch 29/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3556 - iou_coef: 0.6075 - accuracy: 0.8342\n",
            "Epoch 29: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 769ms/step - loss: 0.3556 - iou_coef: 0.6075 - accuracy: 0.8342 - val_loss: 0.4442 - val_iou_coef: 0.5553 - val_accuracy: 0.7954\n",
            "Epoch 30/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3568 - iou_coef: 0.6094 - accuracy: 0.8332\n",
            "Epoch 30: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3568 - iou_coef: 0.6094 - accuracy: 0.8332 - val_loss: 0.4120 - val_iou_coef: 0.5832 - val_accuracy: 0.8184\n",
            "Epoch 31/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3431 - iou_coef: 0.6151 - accuracy: 0.8401\n",
            "Epoch 31: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 767ms/step - loss: 0.3431 - iou_coef: 0.6151 - accuracy: 0.8401 - val_loss: 0.4857 - val_iou_coef: 0.5216 - val_accuracy: 0.7904\n",
            "Epoch 32/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3403 - iou_coef: 0.6167 - accuracy: 0.8403\n",
            "Epoch 32: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 768ms/step - loss: 0.3403 - iou_coef: 0.6167 - accuracy: 0.8403 - val_loss: 0.5357 - val_iou_coef: 0.4714 - val_accuracy: 0.7520\n",
            "Epoch 33/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3304 - iou_coef: 0.6232 - accuracy: 0.8448\n",
            "Epoch 33: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 769ms/step - loss: 0.3304 - iou_coef: 0.6232 - accuracy: 0.8448 - val_loss: 1.0691 - val_iou_coef: 0.3535 - val_accuracy: 0.6305\n",
            "Epoch 34/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3177 - iou_coef: 0.6313 - accuracy: 0.8519\n",
            "Epoch 34: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 98s 769ms/step - loss: 0.3177 - iou_coef: 0.6313 - accuracy: 0.8519 - val_loss: 0.4263 - val_iou_coef: 0.5312 - val_accuracy: 0.7877\n",
            "Epoch 35/50\n",
            "128/128 [==============================] - ETA: 0s - loss: 0.3168 - iou_coef: 0.6318 - accuracy: 0.8527Restoring model weights from the end of the best epoch: 26.\n",
            "\n",
            "Epoch 35: val_loss did not improve from 0.39667\n",
            "128/128 [==============================] - 99s 770ms/step - loss: 0.3168 - iou_coef: 0.6318 - accuracy: 0.8527 - val_loss: 0.5221 - val_iou_coef: 0.5540 - val_accuracy: 0.7828\n",
            "Epoch 35: early stopping\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Visualizing the Results"
      ],
      "metadata": {
        "id": "hc5NafDI5eyg"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(0,15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(Y_test[i][:, :, 0])\n",
        "    plt.title('Masks')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:33:17.685631Z",
          "iopub.execute_input": "2022-01-09T06:33:17.686018Z",
          "iopub.status.idle": "2022-01-09T06:33:18.970493Z",
          "shell.execute_reply.started": "2022-01-09T06:33:17.685974Z",
          "shell.execute_reply": "2022-01-09T06:33:18.969587Z"
        },
        "trusted": true,
        "id": "lATjybcv5eyh",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "outputId": "3d989114-4974-408b-f432-d50f207d1c27"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "result = model.predict(X_test)\n",
        "output = result[0]\n",
        "output[output >= 0.5] = 1\n",
        "output[output < 0.5] = 0\n",
        "\n",
        "plt.subplot(1, 3, 1)\n",
        "plt.imshow(X_test[0])\n",
        "\n",
        "plt.subplot(1, 3, 2)\n",
        "plt.imshow(Y_test[0][:, :, 0])\n",
        "\n",
        "plt.subplot(1, 3, 3)\n",
        "plt.imshow(output[:, :, 0])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:33:18.971973Z",
          "iopub.execute_input": "2022-01-09T06:33:18.972571Z",
          "iopub.status.idle": "2022-01-09T06:33:24.515546Z",
          "shell.execute_reply.started": "2022-01-09T06:33:18.972528Z",
          "shell.execute_reply": "2022-01-09T06:33:24.51474Z"
        },
        "trusted": true,
        "id": "SsDm0FFo5eyh",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 315
        },
        "outputId": "4ca952db-f09a-41d3-991f-39a9d28cb06f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<matplotlib.image.AxesImage at 0x7fce403b4a50>"
            ]
          },
          "metadata": {},
          "execution_count": 29
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 3 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3EAAAEZCAYAAAA5TKxSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOy9289l+57W9fkdx2HO91S1Dnt37+6GphsaiQqBoIlHjETDjYYb8EITbzAmXKg38j8YEy/QKEGMkKjcYDCIAmJiiBroGGI8YHNqm+7du/deq6rew5xzjPE7evH9jfHW2r079Ja9VtXaazzJm6p6a75z/sahZv2e+Tzf51G1Vnbs2LFjx44dO3bs2LFjx5cD+l0vYMeOHTt27NixY8eOHTt2/Pqxk7gdO3bs2LFjx44dO3bs+BJhJ3E7duzYsWPHjh07duzY8SXCTuJ27NixY8eOHTt27Nix40uEncTt2LFjx44dO3bs2LFjx5cIO4nbsWPHjh07duzYsWPHji8RPjcSp5T6F5VSP6eU+ttKqT/yeb3Ojh07dnw/2N+bduzY8T5if2/asWPH9wP1efTEKaUM8DeB3wv8EvCzwL9Sa/2/f+AvtmPHjh2/TuzvTTt27Hgfsb837dix4/vF56XE/W7gb9da/26tNQD/FfAvfU6vtWPHjh2/XuzvTTt27Hgfsb837dix4/vC50XifhT4xbf+/Evtezt27NjxLrG/N+3YseN9xP7etGPHju8L9l29sFLqDwF/CEBr9TvHg0cpjdIKYwygqLXKVylopVBKU6mgQCvNsxFUoZ2l1koKAaNAoahKoZTCaIVSUFKiVDDWQXutEkNbj96ey2j5fa0VrWUdOee2BkWltscrxI1aqVRKKShAa00pBWMspZTt+ZVSAJSS5fcKaqkopdBa/i7nglLren611bXWitKaWitU+dnVEqu1odQiP6Y++zPrY1VbG7W0861RgDxEnke14y+lbOdAt/XkXECxHYtSSo5bKTnntYJSck7qdq3XlTyvp32/8nwOtj+3tdW25m3tSlFr+e4z8pnrV0oF1se3+6U+P1K1181ZroGWky1/XwqllnY99Hbt9Ho+2nnkrWOv5a37cb1PtN6uizxUoVTdzvF6LKUUaqlYa0kptfXKSrXW27mQn3/rZ7cjb8dOO4ZaZY3te3KflF91HdbjMsZs/8ZWKK2p6/Vsv6fW51tKbtt23cp2rKUUuW8q5HZ/Pz1emKb5rTvxy4O3358Oo/qdP/NT/h2v6Fdjvf7/5/2HdH/v8o5Xs2PHlwszZ0JdvnTvT1/Ee9Pf+pt31Hn5gT/vjh07/v74ft6bPi8S903gx9768zfa9zbUWv8Y8McAro6+/pafvMIOA1c3N1zdHAmxEpfKMl/ovWXoBsbxmsuyUE3lcHONth3zm3uubq5Qx5Fzmjh9+h3UsvDy9iUZg+oMTid0WgiXhevjhwxXd7x6/Zqr6wM6T+RcKVlhrUMpg9EajSKlSM6BnANQGccBquJyvnA8HsEM+K4nxIXT6RGl4DgOzPPM0+OZ4/EapTTOdhgjBKvWxLIsWGvRVhGXQIyR4/GI1poQAlTZ2FvnSCkBhSUG2bIp2TgbYzidThwP11hrmecZ5zq01sQYSSnRdfK6IQSs1RtxgUqOQciJ0ljn6fuBlArLEihtc76u0zmHVRqQzX8sGe890zSRi5A6rTXOORSGeZ6oFXKJKKUYxpFcCjlnnNXkFAEh67kKcc25tvOjOBwOaKWY55nD4cD9/T0Ax+MRoxKq/V2tFWOMPE+uG5no+oGK4nw+t3V5tNbbebpc5Po557i/v0cDV8cjOWdA1p2rkPJxHDG2EfkC5/OZvu9RShNjkp8plVIqfd/jreV8OqGU4u7ujhQjIQR8LyS4Fsgpk3PlcplRStH5HmstSwxoY9DWUBHSmIt8eBDCQi2VcejR7UOJXFIj2c+C+hJkTTFG7u5e4r3n9ZtHjDEopXDOEYJc48PhQM55u0dijPTDwLTMcv9ZS1oiplZQbxPpjFEQY0RrjfeeEAJVKUC319L8qf/8v/kBv638QPD3fW+Cz74//a5/tK9/7S/82Hc/5L3BT/7X/wY//Yf/GrxFxldSv2PHju+Nv1r/8rtewnfjvXpv+n2/4/eTv/2dz+W5d+zY8Wvj+3lv+rzslD8L/LRS6jcqpTzwB4Ffc0enjeb6xR3j8Ug/jsSSOc8zoWS0dWhnUd6SVSUreJov3J8eiSXTdY75/ESYToTLCd95PvzwY6wf6McDMURijExLQGnH3csPuTlecfCW5eEVNVVUqfTeYRBlbpkmUhLiU0tGa8Uw9MzzzDRf0NYQU6KUwhLmRijAGE1KQtL6vsd7h9aaaT43dQdiTHjv6fqOHBNaa/q+p9ZKjJGu61BKEUIgJdmkV0A3dcha4d2r4jMvl410zbP83lmLs7aRm0wOEV0VGkhLwGmDc45am4JUStuQiyIYQmCe502RqimzLAvLsmxr8N5vyuNxPJBSYpomOVYNXe8wRtQpozWUQopyLZQC5yy5va4xBq0VOWWcNYxDT4yRWivTdEEpMMD9q1eEEDbi4b2n63qUasfZSNiyLJzPZ5ZlaUpTYVlm5nmilIxzlnmeePPmNcfjAdd5Ui1oZ8FolDF0XSek0ar2XIH5MqEqOGMxSm9fSimM0ZSSKSUzDAO1Vk6nk5ByYJlnYgjUUpnnmWVZuLm54u7FCy7zhSUJsUolU6ksy0Ipic47nBMiLWQusiwLIURSzJu6lnOm1ErXeQ6HA957lmVpHwKIOmas2Yh9KaU9T2BZFq6urjDGsCwzXddt96FSFaXBbvdTav8mNF3XbYpl13V4ayGXzyi/7yG+r/emLw3eUoi3P+/YsePLhPfrvemDu3f20jt27Pj14XNR4mqtSSn1h4G/gOy//0St9f/6NX/AGF782I/jup6qCtM0oYvBmY4PX77g8f4Tur7H2I4SZ5Y0o4KiSxMxTDy+eY2eR/xhZOg6lOtIoZDOE5fzBWMyY+/Q7siSK6TI4TDw+vwpDw+BrhvoupGn0wkFXF9fNxta5ngcsc5wuVxkQ1zBeduUmUROFWMU1ooyRbOqxbQAI0ohBGc+i0KhhSTk1bKmFNY2K2hKn9n8xhAoFIyRDXOulVwi4ziyLEsjYhWlny15pSSs8fS+kz8nUa4ul4mu63CuI8ZMRWx6zjkqyDnXBkAIQ1N3YowYpbBGo7UV9Y1nwrmu21snSlcQ9U42+DTSFVGq4p3BWkOIgfl0wvc9Xd8TQyRnUfe01rx69YoYIx999BFxXsgh0g89V1dXPD69ZlkC43jAOSGSpRScc3LvAefLRM6iNDnnGknUpCxERls5Th01pimNKaVGRM9477He8fD0SN97hnHk/v4eb4W0yFo7QG0kyXtPzYWwBFEkleLp8ZHb21tKySxhxnuPwlCoxJzR1pBS4vrulk8++YTbu1tR6UrGWDn/OWcUCFlsx6gUch7Dsh17aSS5knDO03Ud8zyjNYxXI9M0UVUllkgmo50mlkyJotheLhdqrYQl0PcDWimWGOU52326+lK1Nm+ptKK6zc16U0pFJXn+zyP59h8U3/d705cAdUyYuzvymzfP39yVuB07vlR4396b/vxf+tP8vp/5p8mPj+9qCTt27Pj74HObiau1/nngz/+6HosiasPV1R2lBiKK2/4AReOHnvymUFVBm0qKEzXPGG1RNRDSxJwmbNLcji/o/UgMiThHzk9PpBjQg8PbI1VbnuaZGAPEM9YqYjb0fc90maFW+mHAe0vOict0oVRNxW0kI4ZEWAJd10FOOC8b5mWZNuVqJVdPT08cj9ccDiMpZWLO9L2oTCEEhk4Urc0a2CyMK/kQZS1vRLDUSq6FlBLO2TZ3Z9p8nWLohLgtecJoR4wRay3X19ecz2dKIx/zMqGNouu8KDilYLTMxy2LbMad63HO0VlHSoFaxS54OZ9lc58SV1dXpJSIMeK9a0SqkEshhHkjqTmnRmwM87KgtGG86kVtihGtDV3nmvpUsNZyPBxJzWradZ3MaQF9P25rXu18pakQQio82rht7mu1lhpjUIiV0XmH855Ls4I+np7aGi3WO0KKpHMmxgVjVLO6ioq1PqcoUDzPlJUq83VaE2PAey8zas3yaLQQyVor3nkg8cmrV2LXdJ7hMDKM46aAWmu4XCZiI+sp5Y2ophQxxmOMJUS5XjlnSi4Y5zcFdv0wwDRlsVZRAVcVt9aCdhplNXNYUBXGcWSepu1+p1Sqpqmc8oGFVorzPDOOI+BYlsA0Tc0aOtB1XVMg308S8f28N30Z8PP/wn/KT/+7/yY/+Uf+12c1bidwO3Z86fC+vTeV3/IT8LP/x7texo4dO34NvLNgk8+gVJ5eP1AjDIPHacXhcGQ+B77zzV9muZxQMTBzhrhwcJZeKdQSME1pMF1PSYWlXHh89Zq6BMJlwjvPcHXAGEcxmjku1JRJp0d0ChQc1nZoVRjGEai8ebgXNcqI2pGS2B61tmAlLMPbjrSSq5JQwND3YpmrlaurK8KSSCkAmvHqQC1i9ZMNsqOUvIVVWPO8yU8pMgz9Rvho80fGGKwxhBDpOplZCiEQQqDzHmeFvIQQqEU2c945FOCdl/AMNFY70KIEpiQzVLapWmINFIXIKt0IBI0ANfun81hrySFScsY6Ib3r8ZSSyRmsM6xzdKXk9msFXfGuQ2EbIZNAECEpbf4sJi6Xs5zL45EQI5XKMA6AnI+cMy3GpFlCMzkvG4FbbZfrcdaSiSkyTWfu7u5QtfDw5nW7thJoY619JpLHlzw+PvL09MTV8UiJQmwu5zOlCBkzLdij5dKIArZMpLQ0lUrm96zVxJDl+53H9z0xZw5XRz799FOOVzecL2cJSqFSq8EowJpnW2tTPUMIbf4vU3Ilq0qtCuc6hmFAac2UJ/q+J6XEw8M9N7c3xJhIOWH0c6CJWCsz2hg6u5LEtJ2DzjvismxhPFprTJuDK6V8RonUWmONJUaxfD6HBe34vJDXoB9J7BEl31pqzjuR27Fjxz8Q/vs/+6f4vX/gX0f/lb/+rpeyY8eO74H3Y5dVCzYGwv09y+MD+Xxmfn0Py8L05h5XFeHpxP0nn6JT5ehGXNGUOVKSbFZUVTy8uefNq0+5f/0tXn/6i8znT4nTIzkulFrxgyeXmXk6U2JiPie09VRjefnxx1zd3lC1IubMvMwopTHWS+iJ8XjrscZilcUa24hNQCvF0Pf0bUaoVplpcl5mj6YwycxXSZzPYqs8HI6bWicBI2pTzkJYmhVOb+l/60ySVqZZJzNaw+VyERWkSpLhGkjh3PNc3OPjI2GJWCM2SaWFUJxPE1SxVOYUCcvE4TBye3uDrmKxPJ/PhBAwbxFGYxzDIAEuMUZUqahascZgjAb1rNis649tHs45T06V0+mMc55hGLHWyrk2drOWAvT9QG2BKEopYoib7VFrjTaGaZ6JMVGr2ojdmqrpnNueb1kWSVOEzRJpjNmUvuN4gAoxRHrfoSqUnKnNpth1kgA2zzNaaQyasEwYDZ23lJrbVxLlNAthBJkny418CcGUAJbhMGKsxfcdlcw0X4g5tPk9sV8KWcrUCiGIAng8HhtB0u0Y3abSSXCLXLM1xCTlRIVGrOBwGFs4y3NKp7WaaZpYloVxHBmGgRQTlCrXlGeHnlKKcRy3AJVhGNo1VJtCuqrROz5fmEaU89cX7Dd+FJSiNlv2jh07dvyD4i/96f8M2qjFjh073i+8FyTOKIVXhUNn8RROrz7lF3/+71KWBWc0y3QR9anv0dbTDSO+H1HaYoxDozm9eeTh0zeUGOg6DWqm1JklzpynmbLa7Uzl4c0nzNNMCll0Iq3BajKVlBPd0NMNI7lUtNJ431GLYrosxJCopVKzhDcYrem7jpxzS4h0Gzk4n8+URqzevHnN+XzmeDyKmnM5b6pXKYV5mtp8V95mnM7nsyhIsAWaAChEDaEqxmHgqgWLzPO8EQWt2GadpLJBlKkUI9S6BVwopem8qH6ysUdmrWra6h4UMp+3IiwL07RsKZlryMgyz82mKecjhIBpys2WdpgyClE1JYykbAQOxO7YtzRJow1Xx2tRA6Mog/M8cz6dmeeFWjXGuC3QZLWy9n2/zcHlnDebptZCPo7DACWjQR7bHreSDiGBmWVeWqCIJs6BkiGGjHcd1pqNxKxq1GofBZqdUs7XMAwY61BKy7zZW0rYud0HSik++OCD7VqNw/BWfYPejsc1FXSdhVtDXUD27SmJsimhMJISOvQDKURiCPRdz/l85nKRDxOGYdhCaWrNLWGU7fGXadqOxxhNWGbOp9NGkvu+34jg2/ZNrfVOJL4gGKX5u//8n+D//Vd/fD/nO3bs+IHj8i//rne9hB07dnwPvBckDq043h2pBl4/vuHTh1ckMqEk/DhQjebq5S03H76kOx4INTOliBt67l7ccXN1jbcdH3/0dT7+2o8wHq+p1jLlAv7A8eWPoodrppQptXBzfaSkxM3NS/pxYDweOF8unM4n5hAkdEQrtLakVKgoQkicTme87xj6kRjDtnmV8I7SrIQV1QJDrLVoDSXHpr6NaCP2uhjiFgCSc8Z3HcYoYov+XxMg1y6vlSgsza6pqoJSuT5eMY7jpjblnLZNdK1ls1euxPAyTZRSsdYxDCPGGC7TpdkVxaa4zDPTNOGcwXm3Ec2NUGhDzYXOd3QtBXG194Vpxir9GRWu1kpOSeyYKLzzaKVZlucEzpwKJcvMm1L6WTlrymbXwkJKaSl8VZFC2FISQQI3YkybEne5XMgpYa3BW4PVmpIi1EIMC7UWxr5nniYul8umdtZaMcowdJ1YDNs5XM/rSqCeExxV+7lCCHINuq7D9x0xiw10HA90XY9xz+dzJeZriMw0Tdze3nJ7e/t8LZr9Nucsil7OPDw8tmqBlQyCqHIeax0lVwlQKdB1PTlljBbCBs99cxLeI5bK3OYGoTBdLi2RdcB79xbBfVZXV3vvWk0g96rdzoWoy1/ou8hXFvnt7sR1Ju79TAbdsWPHlxB/5Y/+J+96CTt27PgeeC9m4qpWlH7gPD/yFBbMMPDR177B9e1L7u9f03Hg5oMXWNMhhdOBy+WC7x390JFi5O7O8/GP/gRLXvj0/hXD9Ue8+OCKDz/+KT78xm8hqsr9m19AUxnHDhUKyhk+/trH9J3nO9954HJ+wnuHd44SE6oovOsBUKowDCNhCcRl4XAYGTonBGgJWOuxxjcF5ITv5NTWWlqyIxKogswTKQVhfi7orVWqAVbCts1pWYvRihgTYZ2LsxbbrJSrHfD6+prT6dRqAETNiTFsoRgppWc1T6lmx1S0YZptHevs2rp51zputrwQAtZ4nHet2LqgtAR6lJTRymzEse86lvYzWmspAgeMsWhtpDS8SpH7VmqttMzWZQlLoVRiakTNOkotaO02FUuIZd2UKaWUpGdm215HXtcZDdbITFxbT2zK7qpaee83RavrOmrOLXHxeW7MKFFey1vXaFWfUopAbbbGSghzI86Ky3Sm9wPOeYw1pEZOQVFa6Iu1ltPpxMP9A8fDoSWLPs+hKbX2/T0T/2VZ2mxl6+BrCmatlRAj1lioonTHZQGlCEvgeDgQYny+3rVyHFuYzjRtHyJIIKXewnRqydvs5hZak3JL5PQolJSlQ3vM+/EZ0Q8zPkPgVuzJlDt27NixY8cPPd6LXZYxllAV2o+8+OjrvPjo67z86GNubu8ozZM29D1d53BGoyg4XakxMJ0voDXaWu4fHkip4v0V1zc/wk/+5t/Bj/ymf5irj36cj37sp/jaN34D1nqWZeLFBy+oVuONJswThkrnLL33lJiIS0S1DrCcClpphmFAG0kfnKZL6zVzGC3zZ955SksR7FrqpDF6648rJWOtxOyvm//VllaKFHqbNldmrcZYA6puP0fbOEtnW9jsfOsm/llhqZt6I0qVf+tcm21OLOeykR9jLcZolmUm5Yixcpwyw1W3jb21FtaAjdYbNwyDkDWlNjJUcqGWSskFrQze9yj0Rga11jhjoVRUBe8tRkMKy1YgXWraqh5yiSjKZpl8WxVbj6u2kvT1ujlrJR0SIV+1lDa3J1UP0lmnuL652YI6ti9WxUrstN7325ya0ZrLZdqKtpVSeO82krwqbat6ppRimhdygXkJnC+ThOSgKLmyzAsxhM22us5DGmebQmu2ecd1TnK1XcaY2iyhk/LxVDDa4axHoUmpparGiAY656iNQFtj8M6heSbtOcm9VnJmmSdiDNjWi1dSRqFQSpNzwRjblFMh5blUtNFY70Ar6nuaTvnDhnUuzv7uN6jf/g/tBG7Hjh07duz4CuC9IHEgipezPUM3cuiPkODh1T1eWW4OV6Q5MD2emZ/OzI9nTFF02kDR9H6g5MirT76FLpnRdtSlMJ8Xbm7u+PhrX+fq+orR99wdj3glysr1i2vm0wM1BlRJqJJJy4RWlaHvcMa0mS2FbWoUCnzvCTmwhHmzwqWUSTGzLJHOrxvo9GzRa0XQtLm7lBLW2c2St272K0JEjDVYZ9tzJ3IRtWglaKVUvO/xvsNat0XHi8qnmMOCNqYpRGC9kJcKbdbNbqpNQVStt0W5kstGTGKKW6GzMWb7pP/t5MeVDFrjKKWyLAGqWFKNsW1+S1OynIeUAqUkoKlxuWC3GTvFMHR0vcNajVJQyFRdttcCZJ6vhcmEZjP1XghrDEGCOdp+thQhZKoFohgr5yK06galV6VQCFjaki8l/VI38nu5XFq1g1x3IXpi8cyliN0VcO1arXZFlPTUxVywts1NhiD3SSNfWkloCbCFhZRa0OY5iGUNI1mJ7Fr8rbWh5EqMcm9oJSE4WhtyTDhrse3nz+czJWUJBSpCRCXURGYanbVo3WyiWmOU2CiNsdSqSDGTU0G1tw9tRF3MVc5bqWW3Un5BMG+pnf/77/4v+ZV/6uYdrmbHjh07duzY8UXhvSBxtWR8heuuo1OaeDrz8Mkr3nz7U3rtGdxAXgppzpSosMrTmWH7UkljSuHgID69ol4eGWqkXB5I59eU8MDl4Ts8fudb5NOZ0XpKiNRamE5P5DiTwgQlkZYFVQrOGrSW6Pp1zscYQ0yBTMZ6g1KwLC3qvoiidn19TS0wTTND328zTX3nt+j+kkWlKbQNcCMmq7qitGpda2EjASGGz0S/21Y3UAukmNBKb4TS2mbZ1EoI2hrYQaHSes2opJyhEaeUEjllDocDfd/je4mrr7Vu6eWr8pcbOfVelMelKUelSNm1kKteiClCoEKI5Fzw3tN5R62ZEIOczxxJOZBzAgrTfCHlICRWFaAwjD3WyXF/d6DIqkKuNtK3o/C1EQVOK5lTVFpJ4bfWWCcEdQkLKWe00RQqqWQh2qXIgSvFsgTpJmxKp97Suiq5ZJawEHOiKrG4lVqaGgW+63CdpzS75eFwkOuRpZ9PK4Nqs4Lr+tdjijESW2H7GtCyEk0Q0rzMgWUOG7Fb5yBFhe1JMZFiZJ5mYggMfU9pQTzrOYwhCJluxHM9TqPNViXw/IGFWECXZSGmhPVu+zcSU+IyTVuZ/Y7PH9/TUrljx44dP0D8nX//H3/XS9ixY8d34b0gcSVndIq8OB44OEeaJ8JlwilDzZUSC1TN8XjDMFzh/YixPRWHqZ40RXqjGUxlevgO5fyGK1vw+cy3f+Fv8PM/97/xyS/9bS5vvsP51StsLgy+4/x45nx6Ii4LnXO4jRhlwrKQotj51uh613mss9S2cZ9n6ZAz2m6b+r7NWU2TdNSthGO1AWqtN5uZKGN1i2UXBSgRU9wUt9XyNwzDWwQMFDKPpICwBGpBbG9v9c2Jne9ZvVntlav1sNYK6pn05PJcom3anNka4uH9cwLnSiSeO+q6LUwEJGFyi643tp2PeXsurRXeOcahR2tFTEFskxRQBa3ZQlq896AKKUXmWUqo3w5NKUnW7Kwnt9+vx+i9xxqzkeZc8rONslUtjIcDxso17fqeSpVCcqXwnYetaF2ObxzHzWIqJEVtip3Wmr6XYwoxUmqlKpqd0wJ6s1kuS9jm8aRfMMr91sjPsiwyF8hzdYRYS8sWLCLqqKSKrjZSrQ3WOrQ2LCECCq0VKUqXYd+U37UAff3qWqJn3wrjY5T6jtiCS9bHvU2cl2UhlbzdC6VWnJf6ic73u6vvC8Lbatw3fv/PU/+J3/4OV7Njx44fRvzcH/yP3vUSduzY8V14L0icqhWvFXGWlEBlNK732NFziRNLSVQNfui5ffmC8XBFrpoli1KR54U6JcqUIIvCUVMiXM48ffJNXv383+DxF36O8vCGiiJpB8ZCjnjfN/uZRStL5wc0VhL+lMIY15QxUUb6fqBzUjmQUkRrhXMelGJeEnNI+H7gcHVDqpVuGJiDzJlRJfrfKIUzBlUSlIw1EvtRi8yRpZgpGbzrMdpRMmgM3kivGihiKshok8ZaIVneebHVlcJlvlBVJZdCrhmlRfG0WqFUxTiN9YZSJEjEO4fVhmVaCHMgLomUKzFl0BaMAW3QzrbzkVAacsnkUjgcjltoSUqZ6TITY0ZbSS00Rta4kktjDbrVF1SQeT8jiYbaGlJJxJipVTGMRxSGnGRmTtXC4L3M+tWCM0bKtmtGS8Eb83SR2T5jqUqTSiUVBcq1Xy0xVpx1TJcZKtQsIR1UUWKN0VQK8zJRa8H3Ym+sFJSWZoqcI6rKPOWafqlbZUIIiRQLl0nmF52WfrnlciEti9hHlcZq01SxLNZNbWTdpUIBqx3WWPp+eCZgWuySpRR853HeElOg1EzOEecN1ipqiSxLoO8HDocjyxI4ny90fc8wDIjOKWqvb4mauSSZbescqWYw0A0dVT2XrMvrCrE/Xy7kUohJElelAL02ervj88TbKlyuhT/3m/87Xv/M8A5XtGPHjh9GGKX5O//F/gHRjh3vE94LEqeVpsbE/Zv7lo6nWEKgUOn6QWyNtRDnGRqZyrmVfKtCLRJEAg5lOopyPJxmif1Pgfj4mvz4GsKM7wZUP5BQXF9f8/LDD1HacjpfiCkTQiQlSUo01tEPPda5zVZXmsWu82I3dK6VUyuZmwqpUJXm+uYWpQ25ZJx3WGfRqqIVklapKqc9iNMAACAASURBVCkGcgqAdJhRwWiD0Vbm6+aAc52EscxLm53KjagBrP1hpiVQ5qZ+qFYmDtM80/UdfdfJTB+VZZ6Y5gtKVaw1W+hHLWKfc9aRUkFpizaW0+XC0+mMtpbD1RFlFClLj5w2MrsXYwIUKRe87xjHA87552h6rcmlUiotnVLUylwK4yil10sITPNCSgXnOpzzxJRb6qdmGA703pNTYp4uElTSglZyimKBVUKsco6kpmhqY6hKUdCElLGuw3cDtSqWOYiqGRPTZUKj6DsvqlcR1W8cB5ZlptRCLkmIpqapm2LL1UqSJqdplrqGUvEt8t9oC6VI2mORUJE1UCSFQFiWbZav1rVQW+OskPIY4matXdU766wEkJTS1OJACDO1JkoVW6rRlWW5SFBM15Fa4qaEpVjmeUFp3YrEhWgu8yIl5aqCqigjltyQwqZW9v2AtQ6lDc75Fp4iHyKIpXYmLPM7eCf56sEoTayZXMtnFLkdO3bs+EHj5/6ZP8E3/8xve9fL2LFjR8N7879+mBbiZUHlwnE44LXGVcVV1zM4j1OaEgLnh0dIidE7OmMwQC2FVAqxgumPRGVYKmQUVYExCqNBq9rmeyqmH7m6/UDsd0ZjWgfXm/s3nC5S0r0sC9MyN0ucvM48L8QQnwMrqJsdUEqjxfaXUpRy5LWjrVZSipL4WDPaiPJUqVu6oNgW/WaJNNa2JMq1h61QUt4i72vNDEOPUorL5bJtxEuR5xyGUXrsloVSC+NhIOXENM9bRL8xBrTe+tq89xhrRTmkilpTMjEuW9LmGiFvm1rlnGlJlpn6VoLkpro1Kx6wBb2EVh4ukfxi6aylbmmLQiTFuvf0+LRZUlfyvto+V1SFzKS167IGg6wJkmt1g1J6qyQwawddIzVrAqcxbjs/azhNTIkY0hatnzbLqPwTWm2v/dBvttKu66F1Bq7XbFWrnHObxTXGyDB0KFWRjuz6mZm4EAOlJYmu6ZTzPKON5nA4bNbK1Sa7VhCczxPG2G1GDuBwOJBzlnqKJAE7SqtN4avIPbAG7azPudpj3043DUHuy3Ecm+2VLeBmxxcHp8yv/uZ+DXbs2PEDhlGav/6P/Un4y9/gO3/2Z971cnbs+MrjvSBxpRTmeabznhe3d9xdXXPsBjpj0bWicqW3Eo1+fjyxTFNTXxLzfEFpQGv8cKC6jqQspjvgxyOHq2vGw0htG9kQI1lptO15mgLTNEl0fJt/KgghQCmKVlSlRH0YBqpSUn5tDa6FdsQYqDVjtAZV8c7gvSPlsCmI8zwBFeMMkAlhIsSwBWSoFnlfqFuoiW3l1mvIxFZJgCiPOUvE/0oypHQ8iYplO5ZFgj8OhwMVeHx6EiUpJ7rOb+QpZ+mQizm3GS61kTApcl7oum4jc9N8IYS5dcxVYgycTid878k1NxIpM1VLfA4rEdupax1mzwROCMlCzpWuG+i6AY2kWKYk6ZLSheeoOUmQhrXbHFhpqYhKa2JK5Jzpum5LraQRlOdSbiGsa0l1akTGWrMVeOeUoSq879HKcDnPfPDyA6z3xFRwrdhaIv/Npn5qY0HpptKOrbOvJThquZbrXGMIoRGgHq2l6FvOsRgcS0ksi5z7vu8xzmz3A9AqETLLMjVC/3yfrOTQGNO66STlNISw2e+6rsMa09I2K9a7FpwjHwDAM+GWVEw5b/M8bx8WrPfPem/mlLHabOEq61p3fP54W4X7A//2XyT/s7/jHa5mx44dP6xwyvAXfuuf44//I3/yXS9lx46vPN4LEodSaOe5/eAlLz/8QNL2lgWjNdZYupbaJ4EbGustaEg1EUqiGMAajre39OPI7Qcfcry95ebFSz782tcZjldkFE+XCYzhcLyiVEWuEhgCUpx9mSb6oefu5R3Xd7cM40CphfPlwrzM5CLpkDUVYpudooVNSBhEgFpxXja/OWd8L6rGsiycLxeKqrL2FKlobAsMyUVIy/ly2UI7JIhEoY189YPY/GIIWwy/KH9zSyLs6HwHiJoTU8ZYt6UkTtOEtjJvlXMRu2nbaFtrsa2vLpdC3/coBefzGSh0nSflyGW6oK3BeiuF0VpJ2EtTgNa0Rm3U1n83TZPYL1UlxIV5WSTiv1bmeRGi0eLvxS4pxeFjPxBD4DiMaGCaLhLCYowkQDY7ZYXW1eapsIWCrAR1PZ7r6ytyltAaZ+2W9plS4ny+tFtRNdVQEUPEWteOrZeUT6VQ2uL7HmMlabLrJMSj1NpCVESxFWtk3QI+nHOfUSitNfTjgHVWiFF5Di2RYm/p+HPWUGJCt+u0krllWZjmaUsGXRMrl0WSKY/HoyhnjYitxMu1Dwi281crupXQA+R2Tt5OyVwVXiFsckDjOJKSkM1KlSLzlOSDCfa6si8aucoHGv/O3d9i+sC96+Xs2LHjhxi/1YH6H3/0XS9jx46vNN4LEqeUIil4/fjAr3zyHZ4uZ5QxhBA5nU7EFMmlYLxDWUsi8zQ9cQkXcA7TDXTjiHWWFy9f8uLFHS9evGAJkafThawNbhy5+/Bjvv4j36AfR7Hi1bIpIGv0++HqyNX1tSTsDT3d0DPNM09Pj2KjzK10WWlA4X2H0ZoUAyU92+3WTrGu67i5uxUy0TbRMUUyWbrE5ARAK9xebXO1VnzncN4ClZxls7yucxiGzZaoNVxdXTV1BmKW1EKU4ul0AhTH4xHrHLUWCjI/V0olZ5lZW7vcVqteSpIMuVoYS00Yq/D+2RqptBKVqJHUlQApJTNztUovHoBWaku/XElIihmFZugHnLbk1pdmrdgptdZYpUGVzS66ddvVlgr5lsKXcwalNlKXs9QYbImQ84yz0s23PtcwDBgU5EpcpHTbtWNY1TJrLa9fv2aeZ47HY7MqnkFpCopcKxiN1paYMufzZbOmzrPUFxTFs03WGIahoxR5njVJU5RSUbYk5VIzz6LartehvqWAee83W6b3vpFottdY7Zeq9cBpa+j7Xs5LCKimPq7K5FomviwBUFJv0NTKWoX8reuqtW5kT87nsllWpfdxJxFfNMqaervPxu3YseNzxqg9/9aP/w/vehk7dnyl8V78b1+oTEtgWhZKVRyaglBrxTkrYSOlUIBpmZiXhcs0ybya1nSHI/04soSZ5XJmuTwRl4mHxweezhPa9AyHO25ffsTheEPf9VwfRjwVoyyUZ4uaRrEsM7mVW9u2cZW5KcVxPKCBEpPM8YWEONTUFtW/2stevnyJVlZUHq0YDpIsuRKkXAtzWAgpobTBWE9/OKJawmQMYVNE1g21c1bsd5cTyzJ9Zn5qm18qpR2S2CKtdcQccZ2jtrnAt9eakkTehxC3maeUUkuMhFQiKUs32M2NlAkvy0LfdzhnSCm0WoAJa+Xn1/Ua02bQ3rIQCtksz+pZI62qEQfbjiOEsCmlSikOw4jznthi7a0VBSslsVlKbH9hGOVxuc2JWWuY5onz+bzN1glZmUlLYBxH+r4nhowzQmpyjAzDgFKGlArGOI7HI/f3903JEivi4+MTT6czyxxJKXN1vOJwOG7ndCWBpdTNullq3pSx0+nU7nO3KWMrWVoV3NrCTKiVkjOUgjdW+u/e6m5b1Tj5niLmxP3jA9oafNfTdT3LElgWmaFz2tA7j9PmM7UFa5H7+m9iTR39blvq5XzGWkvXrJgKUedijJKoqve5rC8S62zc3hu3Y8eOLwK/Zzjx4f9y+66XsWPHVxbvBYlbY/EP48iHLz/geDigcqHkNao+QCksl6kpSJnOG17c3dCPAyFnLtPEr3zrW3zrm7/A05vXPLx+hVEwLzOXOeD6gfMc+OVvfZs4L1gKaZlb+EiCAvM8yyzXHAlBLHm1FJzTGK2wLcgEqVfDGkdcZPPetxmsZVkoMZNSoe9HtLbM00Lf9y09sm6zXLUqQEvtQQu46PteiqGrlHFP09RmwrpGaMRGB6LsdK3X63Q6kVP9zPc632Gauqa1lmNKCd2Un3VDLkRPesiWEBgOI9pKsiaozXJXmgqkteJyOaP1avnU22NUC4FRWm/KU6kS6CF2v+c+tS1Mo9nulFI4Y7cuOqv0dk4ULWSjkZQQAk+nE/M8o7Sh6zsOx4MUTsfAvMy4pk7lnLHOcXd3R62VTz75BK01t1fXWyebMYbj8Yg08BkUhsvThWmaAAkEWWfCpmni5uZm686jstlZcxZL40pUrRWyBRXVCG7KQub6FvMPbCR8JU+n04mcs8zJ1QKqPs+otSCaFCJOGynunpb22rQuQqAq5mnBuU7qHJQmxtRmMe1mdQW2taeUOByPm0qrlG5hMM89cev92PUd3kvp993d3aaemqZi7nbKLxZrQqVRmj/27/0HpH/ud77rJe3YseOHGJ1y/J67/+ddL2PHjq8s3gsSpwBnHCrBcr7w+OaeMC9cHp44PTwRZlG8rJEuLlXhOI68uL6i956wiN3xfHqklsLY92ilpMDbWi7TSQIcUmY6P/H600+Zzmd6YzHK4VohtXTFyab4zas3fPKd73C5nJkuQqS00oRlQdVny1rfiR1PVBe9kQKtDA8PT4Cm7w+EJVOLqF/ee5Zl2Sx96yxXLnkLpcgl4123KTTP6tFCKYXxeGjEMGw2yJhFiVKNJKVaWJZIzImcpTJAIvf1loS5Bmc450BJTxuwEawtKMR7pmni8eEerRVd5zcVLOe8PV8pYuoahoFxHAE+Y0tcFbjV4ihza5GcJayl670Um7eZr8vlIuTFGiG0jVjqVlA9Ho7PpeN9h7WW8/mM0jQVt5VQO8e8zBhj+OCDl8wXmYFzznE6nYB1fu2ZeazEzBizXa813fHtOcTV1rgsgaen05b0uc6vrUrpmiDZ9z3WO3ItnyHT62uvFsbVJikF3eC8FQW39bSt191oK6Xqubb6BiHbq1o5TdOW9Nm3Uu812XO9p3LOXF1d4azdAk/Wdcjjn2ff1nRLa9YZOE2OiTdv3jBNE30v9uSdxX2xeNtG+dv8QPHvxdv7jh07fojxr11/kx//q4d3vYwdO76SeC/+l6+l0jtPTZlvf+tX+NYvfZM3r15xOp+Z5pmHhydylj6xHBNxXqgpc3p45On+NSUFaomM48iLFx8wHo6MwyD9W84ydp68XLBkbq6OKCDHgnd9I0iSNNl5j2/dZktYOD+dOJ9OW7lyDLFFy6e2gTZNxfLEIPbBzvltHq5WqLlitUNjKKlSq0Ipg1Jm24yvtkatNefzWZQha0Ep+q7ncDhsM1oplTbHBnNY0FbUrvEgb6KXZWaeJimlrhWo2+usVr2SMzVHqFIdEMLSiGPB+35ThYSAFJY2I7eSkiVmUAbjHX7oyVRCTqRaiI2YATw+PjJNE4fxKATBSWeaVpacROV5O3BDK8Xj4z0hzEDl6uqK65sjT09PAHSDzHNN04WcM/0wNLufnL/1GgDbfJYQLbmm8yRJjkPXQ63M84y1lhcvXnA6nT5DpKy12M5v82ohBOZF5r4Oh0OrfgiAqJArsVstk/M8k3Pakj5XciW2SL2R2Pv7e3J7zudAE8uhXc9pmtDGNJI4c7mcWyXBsH0YYI3ZlOCcClpJeudqHTVGSOKqNDvnuL29lnPY9+3DgLil0j89PTGOw9aFJ+qjkDrVzu00TYR5QTeyvyahGmOYGkFW+r14e/lq43tVDejvUUmwY8eOHf8/4JThP/7GX+Hl/3z3rpeyY8dXDu/NLut4PNKNA2glKYhhQTnD8eYaO/R044E5RYrWFA0Pj4+8ev0py+WJ0Rte3Nxyd3tLiAnrB+ZQeHw6o2pB1QJpweiM1QpnhHjNIfL4KJv3koHaLJOlYptCNnQ9x8OhKU2dkIUWoAE0AiLJfGt3mULTu56b65s2G2QZhgNKGZZZ1LLj8UjXdZvi5Zzbus3WjfX5fGaaFryT9MN1Pq6U0khilRh8K0qRPI8BJcpgjJFjsxgKgdLEkDFNkcsptXm0Ih1mITay5qlVbWqPwlCaVW/tRfNdRwyZsCS0ttSiqEVhjCiHp9MJay3ed1zmiRCC2PFaqIY8l6LUTC4RhaxDiGIl58DT6UHIVLNqrl/WWlSbabtcLtsM2RIWUpHAmJwzKYuKRFWUnOn6Hkrl6fFxI85vh8WsnXLr2rqua7N9Er0fW8DIqlyKspgaMfJcXUkgzkrc5H4Im83UGMPj+cQ0TSik1H21EksKKBuhXRU+UORUtpk3EDVttTGupE8sp2t/n+VymVmWyNe+9jXO5zPn8xO1ZpSqdN1zOuXDwwO976Q0+q1wk7Vrb33c8XjEOcc0zwzDwIsXL4Qwt79f5/rWpExrdqLwrvHf/vH/kPJP/vZnIrf+WvK7W9SOHTt+6GCU5oW/vOtl7NjxlcN7QeKsdfTjkdsXd1y/uANnOdze8OLrH9HdHPn4J34Md32gdh3VGqpWxCqJf8erA+PQYa2oEOPhiO960JppWfjlb/0yn3z7WygqQ9eRY5RZL2s4TVOzKVqZp7KWGIXMUCW58Orqmr4fmzIGS4pUpUmlMF0msVcqhXMWxRoyklvtQItqR6OUEClvHSUWSlOJ1n4vozUlV6z1lCLR+9ZLSfjDwwMxJIbDFcfrG5lzs57j9e1maawU/NBzdXXFMHaUKv1sK5HyvnuroFpCSC6XEymttjpF17lNIQJwrsMZ39SsAWs8KZbNPglSzVBy2cjNOgcn19UzjoctgKTWytiIgQSnVLx39L0UXVursI4tCTPXKvUOIVCVQmmxImojVr1axao5z0s7BlEPrVl/tY1ILeQi18QYA6rS9Q5UIcSZeblwvBo31SnGSG02yGUJ2/zaOPRA4Xx+QqmKMW8VeadICoGx67k6HDeyaa2VhMlWEN/3PSBqV9f1fPzR15imhdPpRNd1bb15+wK1WU2NMfRDR0yBTz/9FICbmxtqlSqINVBnJczy2mFTQadp4uHhgdPpRCmFD168ZOwHvv3tb7dgm7BZOO/v34jKZ+1G5rqu49AssrVWjsfjpl6uheK5HecakLLj3WHUUhmxXYdWkbEXge/YseMHjT/6o3+V7n/62rtexo4dXynYd70AgCoV1jw8PfFweuJwd83HH/8o17cvOc0zS5rQQ4dGUSdLTBVvDZ3ttk2JUmC84/bujqeHE1qJkpZL5Cd+w2/CK8XrT1/T9SOd75kuM9Z19L3ndHpiGAZyWTvXpFtLVVoce2SeJ5wx+K6j5ITyhoNzhJBYlnmb1fJdj+s6jLHEecFpR86R06MEgYxjzxIuPD1N2G4UG10IXJbnTjKAnMXm6ToJlFjJhRAlR4xiKTxdLlskvSqJaTqDNpgWgnG5XLaZppQLXTdIimMWq93WdYdUHEjH2bwlVNYiqZFzUxBXtef+/h7vPTc3N+SceXp64urqapu3ck4ISYixETsDVbfZOCdddSWSUsAoLeN4uhJaaEvXDbz84I6nxzOn04m7u5dCQFFo3TrOnKRerhH5SoFRptlCPVoZUpLglZorMcyYTsI4gG1GLYTA5XJhXi5QNd04kHJimiaOR6luiDFsFsVVeVqWhZubm826m1Jims+i6Cot91CbZcylYKrhcDgS51l6/GJkmqatZFwU0Hkj92Lj1ThniUXmBlfb7TiO9F3P48MjMWXGNquXqxR3xxi3+UC0WFNXcjVNE8s0k6MQw5ubG0JcWndg5vb2hqurK0BspSCzoCUXvLVMl4lpmrYZulXBXJViamVu13HHu0U1b5G2lnC6Y8eOHZ8HrMrs7/w7dnxxeC+UuFIKc+vWqlU28o9PT8SSOd5co70jK0WImZASKWeJNu88p8uFX/n0FamKXe309EjfOa6vr3jx4o6buxdUYzjcvuDrP/4TaN8JsbGam6sjuRYu88wcFnJuMf3A6Xzm1ZvXvHr1mmmeQWlyrVQN2lms79DaUGtBqdo24jJDRSmUmj7Tm7ZWAYQwodEchlH6tZYFoy3O+W1eaRiGTZUJQeyKXddRa+VyubTNuqgvd3d3myICoIwm5QiqUMmgJKr/dDpJcp0xpFYl4L3Fe4drgSTzNDeipnG2Y5lj623zMu+1BJntK2wzfTHGrSpgLc02RkhSrZVlXricZ6iibD0+PhJCwHvX0g4z03KhlEiMC8ZojscDzhmm6Yx1ipubm21eLOfUiAXMs6ig/dA3S6yQq1oKqkLJCW3aeVFIPcFbfX1b91qrM/De0w/9ds1WlU1e9zm2XQiXXJOSM7EF1GzXaDrjvKGWxHQ6oysMfS+F7+czvusZx8M2SwbSubcG3azrEwXNb+mXpeQWmiPE8HI+45zj6vpqI1Kd99uap2miG3pCCLx69Wrr8hv7YUvtXENYAI7jgevjFZfTiZqLEHil23VOW4fdqrYKadOb8lprxTYFsOTMThfeA6yt67sKt2PHjs8Zf+an/hLLX/wN+9ztjh1fEN4LEkepxHnh8fUbTvcPkCuPD4/84t/7ezw+PpJiJIbAzc0118crro/XDK4nTQGlHcb3HI/XdN7x8OY1j/evWOYLKMVv/Kmf5nD7AZdUCEVhfU83DAz/H3tv9mtbup53/b5udLNZa+9dzWlsx3Zs0VnYii0iARJCkQJ3oVO4ARkpUoTgD6C54wKJC5AQCCIQIgpSIsUCTHODcCKFixBQ4ihAJBDHPpzYLvucql17rzWb0XwtF+83xtrlHGKcU3X2PnXmIy3tbq05xxxz1qzxzOd9f0/j8MvIdZoY9vtaiqywzjHPsms1TXPtOjMCbbCG2cs4ZciZlCNNY2gaR04C1VD6CQoi1EWhO97d3clFfn4aw1OFWhrORolcR/qoO0alFF6+fEkIicPhDtCUIsCTkDK5PPW9rYTIUvvCVipkqkbBOVdNmcPop10mGWU0QiasCR6wwTNijBx2B47He7S2GGdxbUOMmZxlbNIYxzx7tDZ1lwvZSasF02uHmaSNTwbseDjUMUUZK7VO15JxJR1qgGsbluAxzm59ZiFGCrVAu1JBdYWkaK3FRORMjmmDnazfs1Iyvffb3h9Ix5lxZhsjfP78OeM48vr1a+wblNDVbB2PR3Qt0h7HkcvlQtd17Pf7be8v5UCIy4blX5aF148PLN7TtlIxkFIihrj9zJrSGWOR0u24GU0ZCdVbt17btjTWPT3HTUOsxrrvex4fHj4DzlnPxZvmzWiFKkLFXJZ5qxFIMRJD3Lr75PUo3XHDMBBj3L5/NaPrGKec05uNe9v6C3/2P0f/3N8v5u2WxN10001fsP7Sz/w3fPRf/r1v+zBuuumHQu/EOOXaCaaM5eU4EnJgd6eZriOffvwJtjO89/77kCDFiFUaSqJtGg73z9FNy8cffcSua2md4fL4iF9motLcXUeOz59zvs6Ey4hShRw8ykdakHLx3U4SruiJwYNSfPWrXwVjMNahjeZ0ubDrOw7HA9frRQiVWhOjdKAprVFICXZQiX63q7tXUoi9+IXgZ5pGxs9OpxOu27Hb7fBexuoa5wiVJBlzIZe8gTKmaaqJHuRc6NoGFDw8PtA1bivY9nGh71t8inifmaYRhWHoB0rRpJTZ9T2lzLIHlTwhJtqup+87Fu8JIXG5vOaw39N2HY+PD3TDDmcdKAhZzJnd7TZCYkoJpTVN27J4T4ypdtb1G/DFGINrWmKIKLVSIDXGdIzTiNVCNDydH8hJMQw72rbnOk5b8rXMCzklGTPsOqxzFWJSatCg0EqhUKBgnqRHzlq1JUWhGjzXNDIK6T2Pj49iUDqhPPoQBP+vNW3XkVJknEb2u72MIy4LwXvaptlM24rkf7MUe01UC2LM1oqA169fcdgftgT1/v6ea6VuyuP0PD4+yPgoksTJ2GMUc6wMuVIijRGwiXWOcZ6J620sy5a8vPfee0zTtO1grmZ0LYhfjez5fOaDD97fKgZUHR9dEzetBbSydvkpCoUie61dS2PcNva7JnQ3vQNak7ibibvppptuuummL4XeCROnrSE5ICT2TU/OLffHO4KF1+dP2JU904Mlz4EuJjKG6BrUridZQw4junhOnzwwNHcQFLnA8XnL+dVHPHzyEU45GgWaQBwnfufbgf3+Oe5Fx7hoirJcY6QYgx326Lvn6IpmN9qx658xTWdKCrQGzJIoFrICtKVzLUoZxmkiKzDOESlkUxhT4BoWogbnjIA6jCKVzLwstTjcoMk4XdBmTYoSKQQa6zCtoqSCNo5+aPDziCrQ2w6UEDBXxL0qFqUNpEhrO6R8upcURltCBjJo4yhJTKhJDpsTOUVyCigiPk7YRmGcIutENkIwzAVKLJLS5YSPAeMstms5X6/EFNn3QjMMPuAXSQQbKwldIqJKoSTFvKSaFEnBucp6GyEtuiUVS8GhrcK4DpULBjH+yzKTK2kv+oBtHLvDcTMvKWds36MUZAq9a1Cl4GMk1/HDl68eOB6PPH/vQ6Z5Zl7iNkJ4vsi4ojKaECPD0BHiQtc5yIUYpfMuhEBMGWUcGVCq0HQd10nImVY7jFEsSybG2mfXWB4uJ46HA/v9nnmeKSmTQmROMqJbSkIZhW0aFBa03iioRWmB7QA+RlrnoO7fNUoMWciF3rVgNcvkCUvkeDwSgmwtbCXuCnzwtG3L/fPnqLpPCrX+w8q4rZ9mkq3F3xZIGWPk8TfWEf2EbTJalTpyexvde9tKJVNuz8NNN930fVTfBMz9Henh8W0fyk03fan1bpg4bYjzwnQ5M+x2NI1lv9+xEHj1eibqwsvxQm8crXX4ECheYZTnmpFkxlm81jycH9nv71BRoYxlXhb8EmhdR7vfkXxg8oGoCo/XM20XcXc7cliwQNe3dH3LcnlNCh5UoR+OuHbHaTyT8syxtRijiDlTipAdhUZoZMwsZ0HXt7LPNM8zbdsydI4YQwVeWJQyxBBomwalIeWINpLomUqz9BVvb4z0xmmN1AHUsbiu66COn6+7SmLW6u6S0RuiPgSBYxTr0G/sNlnXiAEdR4yxDIPUEvgYatLzVJ+w0iudc9tInjEG6xyhplBDz7rgVgAAIABJREFUO2wF2dTxO6COIxq0Vvh5qZAWuxEyrZVR1nUUMNUut67uk604/fWxr7txbxZrryXZaxn3br+jkIUyqRTOGGIMGNNsSZlzbjMcb5Z9r6mVMxZMoRT/BCnRBuNk9yymjGskwZvnSZ7jxm17ZzK+mXDObMeoleHZ3f0GMFlhMuso5eGwq2OtZasoWM8hQExJzL+1GFNQlPr8aUqRRHgYBnneUmT081Z7YK3lfD5vu4an8+NWDQDwehxxTl47TePQRX2mf89ag9Yt85y3gvf19bXevtXuM+fyprcjozTT13d0/5tBaUVJ6ZbG3XTTTV+o/uof+iV+8t//E/z0v/Srb/tQbrrpS613wsSVnFHasbu7p8RIKFlKq+OCVYpcd26imjjHJFAMrZmTJ2vHtHiGruFwd2Q0M6qR3bbrNJJKkp0t2xBSIRWFsjJ2aU1LBlIsnB4eGDqHzYZ0DcTriJ8ujNOVR9vSHZ9jupZCZJwX7vo9pmiyT9vFfq6mruRCjLJXhdZYpXCuwYeJUi+U1fqlFKVkyE89aCkklNICHCkQQpQURtsNkrKOwDlnmLwkK8ZojNG1mNrTdh1aK67zVMmEBaO1pGAUUqr7cVbM7jTNlWIoe24pybE46ypQQ+Ga5o37l9TMOcfpdKJpWg6HI8s0AzICqIC2a6HA5XohXAP9rtt2qmIM28X+WlOwLAs5C4kyJSlXXxVCwBm7mbW100xrTUyJWAR8cnd3x7IszPMiBrrfMU8XpnkSkqfStfuucL1e5bmqO0MrUfLN/EKOI9TePCUF8UqRlMIoeU4FLmKwVj5YWEcqxZjJuOVut0MVzeVykfHU+pjWXrh5njFG1/tL2wht0WkbfwQwWlNy2UYXfQyE6ElZeuJ2+x6AXMR8H49HnLM8PgpVtOs6TqeTfO+wJ0QBoeScGYYBUOQMSwpyTpSi6RqcNYTomStVc90TXMmX6whlzGEzhTe9Xf2F/+RP8cf+sX+O9Gv/z9Nf3kYrb7rppi9Qu7sJ+/WvET/67bd9KDfd9KXVO7G0UgqkrEnKcC2F18vCafEkLK4ZuFxmlOto756hD0fM/kCyDT5kcha4g9YW3TT0d3uyKwSZF0RrxzQuxJJRbYsbDtjdAd33PP/q+9w/u689ZoFSNON14pOPXxJ9QKMI08jjp5+wXC84q+h7IRMu3qOU7MxJwbUg56Xsm41GqWuEsiwLj48nYoh1ry1v6Ywx+jNJUKnpS4wRYzRtK6lRIaO0fF/TNDSNjFBOl2tNSspGNhz6DltBH23XYK3lsN/Rtq4mh2y9cSklci40TUvObMj+GCNt2+GshVzQSuOqiZBScAGhLMsixs+sY4aplpEDSnG9XvBhpm0btNEbJXE9Ryv0ZDVzAniRdGc1CGvCqCn1+jPXHS297aKVmgh9phR8pXYqtdUjrARLoYUu2/1T/90aqZhYU7GUEiWL6c3picw5TfNmhN+kSrZtQ9u227HknCUtVoqwyE7f8XAghsD5fGa/k93Iy+VSTandXiPr43jT6OaUoVDrGuxnage2Dj6kwy/GSNOsZeZ5+7Bh/b55nmmaht1ux36/53g8bv++lsRLAbhi8QuP5zPjPKOMmMVcCk0trV8JnU01+jewydtXKAmnzBOVUpubgbvpppu+cP0ff/jP8X/+mz/6tg/jppu+1HpnkrjkZ+YUyAZs19Lv9xgUp/MZ2+64f/9DDs+fobRivly4vHpg8VfaotkNO1IuXOaFxU/4ILj44+6eUhQxn4goQr2uNE0rEBK/0Lcdru15/t5XULowLxPZ7ciNowSD29/jlGZ3d4/SlpQ91hpUUpUmaDBKb6ajcTI66JeFAluytHaBkRM5JbSSlEQD2jkKbGZCRg7NRhVcL+AFGz8yDAN921Q64LJdZK8X5qvpgYJG0fVDNU4yikkRwyJjkgVCwhnH0LfAWuBdMLUvbzVdWmsWPxOjp+8H5nkmJUlp7o73TNNESklInsbUnbVcTZnATIa+I9S+s3XMUBJEuZ9lWdjtpCB8miaartl67rz3DENLjAGlZAw3vZF4xRhRdSzweh3pu24zFCFErHOULKbV1BHYruu261mlwDkhQq7mq5SCdmJ8rXGb2VNK13FOtZ2bddS0FKFErvTLUgqNEbM1zzNZJYZnz1nmGYOMvJ1PJ6Zp4ng8CvTGObqur4+NrcMthICzbqsHWImmORdKjp8hb66G1RjFxx9/m77vN0NYSuF4PIphDx5rLMZYXCOjpettWqfJ4saxtj5+BcZafK17UEaTlfQ9ygcPcltKvROfEf1Qyyn50OXlP/Ihz7/1W5Tg3/IR3XTTTTfddNNNn4feiauskiJxPuFUpG80u8GSo+f0+IoSA4ehp+1aLuOFcZqIuaC0IYbI6XTm4fHMOHl8zjRDx7iMcsNZE3xkvz8IEj8XMpqEjBy+fPkxr1++YryM7PZ3YDqa43M++PGfwj37gNjtGN77kBc/8gfYv/iAdn9knCPT6HFG0j9JkyRVk90g+dVoQ6hIeK0UXet48ey5XPhvhddiQvyybMXTK8kQxLTN88xc+9HWccmUIiFKGTXAbjdg1LpztpoLkYAnPCAjfU/7dEousivtMoaEnz0lFbqmpXUNZCgpY40lxcjl8ohWuqZMoSZl1L432YkqtSC91At/OR6DtbI/5sNSjdLT/tmKpF9Nx/V6JUYZ0zSVojjPQqiMKVbzmLZzvpo4rTWNc5sBzbkQfSQnuR8ZcxUDmXJ8o98s4/2ymeaU4pO51IqcErkmbkoZQKON5XA4MgwDIQTmZcYYQ9f3KC0maB3zTDFRSsJqzWG3p2mabdfw7v7INE34eamkUr8lekppQoicz1dKKfRdjzMWVVO41WzJ97Ltpkm6mOiHDtc6ruN1211cz3kphZQTrmlAKaZlZvEe7wNt1wsYp96+3I+c567raVxLinl7vS/LIq8nY7lME9dppqindPmmt6tUMn/l3/6PMB++f+tvuummm75vevZjr9E/c6sbuOmmL0rvhIlDQU4LIYzM85nr9cTp8RXkxIvn9wS/cD2fGM9nLqcH/DSSgycFzzhNTLPHtj37wz3H473sW4XENM5Mo2ea5AL7+YvnPHv2jOgDj69ek4NnvFxZZs8w7NHGkZRmzplkLXYY0F2HalqafqDfHei7PSUZLo8TJSOJgzao7aJV0q+2bXHWskwTu50UO6+GQ6+Gw1oa69C1hFt23Jqt90x6zWScEopcmPcd1hrG61WgGc6C+iyMY01pVhMYgqSHKUXZL1Pljd06MXEAyzJzvV4RmqWMYM7zDDnTtWLsVDUBayK1jv3J2KGkTtM0CW2xZMrWx5ZoW7clRU8jkNJ/No4jzjr2+z0gBrZtW6i3J8AMA2RKyfV8Jqx9GntsmgalNDGEz44g1iLwmJ5GQEutcPDeb51mOafNDJWcpVQbhVEKazQFSDmjtCZVKmcqGR8D87IQUpSUylj84iEXWteQUxKzXM9P4xwaOaa1LF1GgnWFk5htnHZNJ8PiMUpzd7xjGIbPdLWtI6mllO3vlVLygUdNhw+HAzEltNFSd5AiPgR88NtO5zqauRbKC8RFxmPF0MnOnxg/Tc6KnAopFrSyONtitBXzHKP8h33TW1UqGaM0Zk1FK831pptuuumL1q/+/C/xa//Cs7d9GDfd9KXVOzFOmQF3vCMZRdv3uFZQ8hTZMyvakLLsBkkK5ZnOZ66XM64fGA5HDsd7rNOcTy857o4sl5kcE13bMsUJKDSNJUdFmBaWy5m7F3dgpdfqej1RiFAiyxhwVmNVxM9XxsuJh9cP9MOOxlj6bo/ymRAyrhEDZup+1roLlKL02I3jyHv7HTGKoXLOkesukqt7RdYaKHXPzNjNVKGQdCQGGuewRpNiqONtpe6YqS21AggpbeOPqxlY6ZBi5ixt09T0r6CQ42+aFu8Dy7LUtIqaFAaWJdC09mlXraRqRjUKGRHc7+5QKEly2lb28eroYi6SImqtBMhRZFtKaVNLpauB6gSCkrqOZQn1mCUhEwpiIpfMsOuJMZNiwrlmS6TWlO3NxGn7fSkVSCKPtWQ5b33fbyZKytEFEBN9oNSuOYC27ThPV1JOmCJpxjRNaK23FHHtiuu7DiqQpmlalNIYVZhXcMh+TylSwh5zonEd2mjmalzXx9K2Hf0w0Hc9qe7PCdFTEtymaTaypjWGHDzLIq8x4yw5hAo1uWNZvCRvzqFKwVYTv5r5N3f4VsUYUSgZq6xm2dd9O20srhG4ijybGqUEiKONwS/+Rqd8B7Sat1RHqG/7cDfddNP3U+/97MeoX/gZyl/7m2/7UG666Uund8LEFRTmcE/bNByPB4bdjuvlyqtXn3KZA8/e/5Cmsbx8+QkpBFqj0YCzlnYYcG3PEhKLX1jmwHv3dzxMkqRYbWibhsvpxG96jymW0+vXpCWgUkb1Bm0159MDplGEcMVYg7KG6fLA608/YZ4D2u24f/4eh92eXdNhXUMo4amPrCZpqcI4coVIOGsJy0LXtCx1H6XreqZxZFmE4uicJgaPNgalaqqnFVpZemtJKZBiqBfwUvw99FKmPE7TtsdEPSdrMvNmNQCwFUkD2yihqft3pQipcTWDMkbHG+AMSfJiTNjG4Zwlhro3ZSxQEyatZS9QSbKntMI1Uq0QQ0YrMazr7a5jfuvIXvCC31cqbmld49yGsp/muY4WdlvyJ0ZGb/UE62ilrmZnNXI5FZLKZFs+M+q3pqTrl1KqXvTK4845s1QCaNd1FRbyROlcj23diZN/F1MYvCRhyc/bOZ/nBecaXOMgCjDkcHdXKysKxlpKTOQi59Y1lliPd92LW0dn1zJxX193625gpmzgl6nWLcjupN6Oe01t1xRQyJhGaJfVkLZNS6k7eWLW6giss1KcXuT5GacRVUd0nWvxPt5M3DskozTf+Fd/jD/4b31Knuebmbvpppu+L/orP/tf8Q/80X+FH/lrb/tIbrrpy6d3YpxSwAiFabry+uWnvPz2d7icThil2A09xigupxNhmmgKmJxpreF42HM4HnFty7IsTOMCWXM5z/ilkg1TYr5eWa4XPv7t3+Zb3/g1Hj/9FGcsfgksyROyJ+WFZTyRlyvKj5T5SrycSOMFVzLH3U5SkpwYpyvTMkrSVGQ3KybpYLNa01YQhvcLh/2ecbwS6tiejBZC1w2boQIxVesoWu0eQGtN3/cMXV+phJGSE5CfiprrztJKxkzxCce/7qZJZYBjGHaklBnHiVyvyQXgkSrqP9O2DqVKBYfIMRQlRlsbC0rLmKESqMeaAk7TRMqJ3W4ARQWZyG2sZmstxn6TjmitpW1bTE0gQ4hQ2Mykcw5KFshJ7V67Xq8s8yLUzFKIIaJrGvUmmXL9+fW2QB6v0DSfiJeroRO0PhUWIx1tIYhR9yFsZnP9FZ66+d68r1zrIoyWcnSjdIXEOIy2ONfQ9z3aGBlVrMfRdV3dh3xKE5dlYZqm7XilF85sBn2FmHi/VAPVyLhkHSk1xpBylm47Z+s4JYQYCDFuQJ3r9VITyeYzpNQ3axJiTDXJbFC1JGMaJ6FpZtnha5qWEKJAWfQ78fbyQ61U8pbC/d+/+KdQ+93NwN1000033XTTl0DvRBJnNKTpkcv5jErQuo5m6Gn7ntZo/DThxxFVS6YbawilEHWQhGSZmScplrZacbnOtF0PShOSJ3qP1oU8Lzx8+pLBdZi7I6fLTG4Uvc3sux2agCqZEiNziPgloLD0u3vu7t+j2e2YxhOX65l9M8h+HEXgJVQoiWYbyVMKYgobKXDfSeIRYkQVnoiGOYk5oqC0QmlT0f0z4/VK4yxd2+KXmesyCWwjJ0DoimuP14q5V6XQtZ1crNeLea0NVhsikRQSKURyEbNmrKkVBoVcIkpDThGl3Db6iFKEkEBV44HsPD2lOQ0ppc0MCCpfg2Izkm+mZPaNxHDdv3qTxGmt3UxeKQU/TbIDp63QGWNkqckbRZ4Do40UbztJ+cKybEbCOUfTDKQke2ZN46QIPcteoWDyYV5mrHOyG5eExBhqCuqc43Q+1/QrVbMo47jey/igUTJau8yzjG8qGbM0iMnRVqA2oMT4aDFki/egZHQx5/iZioQQAhmqeWQ7f6VIwTdKode0MWe0tkCs5tZgW4sPganWCWhr0MWiSiGmiB9ljHSoJNBxHN/opHt67sRYZlKSP6/0zRXS8jRO/LRXeNM7ppRvBu6mm276vurv+Se/wel//kOYv/TX3/ah3HTTl0rvxEflJWfm6yM6BVqjIEf8ODLXnqvgI9Y2tN2OkCEUTTIOrwyz95wfX3M5PzBNV2KGbnfg/v0PCCUxzSOts3Ta0VnHcbej3w1kbfDKkrTBdB2u6wgps/jINHvGOXAZA0s2mO5Ati1LBt00oAvOKYwzqLqv1XUCHFlTLaOeqI3H43EDfkgZ9FOlAECKiWVeWBZPrrTLFZSSYqrwCkkW26bBWUcIC20rXXHLLDUD6+6bQmOUoW1aVFGoAjlmlnkh+CCpkLU0zkr5txwNkEkpAJmYPCF6Yk71At7W3jeNtU3tmMub0ei6lhA83s8Yo1CqbNUBYtDkyxqL1RqrNc5Y6Xaradha3P2mkVuBHSsFMoZI13RiXnkicm7F4o3bUirnnJAl1+8xBm0sBcXi5Vwba4kpEWJgnCa6vsdYwzTPsqvZtmhrxRB7T04RKFvNgZR4+20c1ToBp+QkprJtGiiSWgkgRAOKaV5IWTrWchHzPs0TKefPJGBr6raa5fDGudp65NzTc59zlt63YVfNdt05bRzWudqN5yvIRHb7lFb0vaSQIQRiiqQU2O0HMdB+oZRE17WAIuVUCZyRu/s7cn3sazG7c4YYA+lm4t6qfjfUJJUsn5jddNNNN30f9V//1K/w8h/s3vZh3HTTl07vxP/Rcy7M00LO8kFxCIl59ozXmWVJoCzadrhuz5IVj9PCJURoexrniMtIijPd0HG4v2P/7Dm2HxjDREierm0xaGzR9E2LbhylbTl++DXu3vsqz977GiFrUFb2ktAkFHNI+KII2hK1IxTQruH+2TOamjyVkkDLtbnWCurFbaiQDGvNtrs0TTLylvPTvtJaKaC09HHFmDYyYSlyER9DZJ4mKJm+aXF1DG+9IBdYSr04R8yS9555nNG1RiAG2WfzXowQQNu29H0nOP4U5bGQSCVinJAgc06EGAXS0XY410ARI7J+rVTFeR65Ox7QNSl8cyxPTGOz0TeXecEvCxpFyYXpOm67aWtJ+jq2uKZRK4EyvWHMUiqfAXIonrD4OWeMNTSNo5DxPlTK5VMX3FbrUMpGnpzrLl/btdv9GGsJwcv5Mk97ZSmljXhprUUrRQqRvutpG3msjXNSop4Kxli0EaBLSJGYIufLeXucTQW1rEllqunzm6YVnnbaBKrylMKt52/thNvIoTljnaVQmCv4Rsx3V2mWkhovfsY5Qz/09XGm7bmMMVBI9TUtu45i8LIYOQWosnUSrkX3N719hSKG/jt/+gWqdlnedNNNN32/9A//i3+d+Ed+/m0fxk03fan0Tpg4+bQ/sSyZaY7kIslPCpnoA/f7Iy+ePyPEhZgCKCk2ViVDjlACSiX6vmF/d6TbHwkUpuAxTqPJlJBIS2AcR5YQGZ694MOf+ClefPBj2O7IdQq4psU5h20M2oBtDU3X4LoG0zR0+z0JSAV8iPjoiSkSYpDusiwId1gTIjF08zRRYCvBXtMrYEvxXNNQ3iiOlj0nL4ZPKayxlJKZxpF5mlBKcT6fiTFu/WLTNG0JXoyJy0XqAnTthlr72NZS5tU0lRLJJaFUoVC2DjXXWPqhQxvDOM3kWqmQUoKi6shj2i7aD7sdMXgWP2+ppF+WalhNTeLEwEz1MVhrcdX8rGbKGEOKiYeHB0IIHA4HcqVuhhA+M3pp9NN+mq47aCUnvF8ErFJfY2uv3Dq66VxTd/BCTbMcuWSmeUIbw26/x7UNmUKmoCpJtG3a7flblhlj9LYLJ3ROSeWaxtWah0CMuaZtYuBTSqRSpHIA6PueECNt19EP/Wbugc2MhrqT1/e9GEH99DqTr4I10mM3zwvjOJFSIaXC/rAnpcTpdJLkuG1QWm01FDFGlFGVQJm39PR8PuOc24xrTIEQPCkFYvTEGHh8fGA1+1rX10QKoLjtxL1lrQlcKKlWZWh+9ed/Cd3fPhG/6aabvr/6j7/+v/D447cPkG666fPU97QTp5T6FnAGEhBLKb+glHoO/Hngx4FvAX+8lPL673w7FfxgDYfdnn2/I4XE+XLF5kgYz5jSYUtE54Wh66rxu0rCYwV1X8jMYcFjeP36JVnB7GfmolC5lm53HdE5mt2e/niPaRuur8603R5VRhSFeTyjUOyGBkxD17UMQwdGM14il8cTXVHoxuGslC9npK7NaoMu1H0innbVYsR1Qm8choHxesV7AU6oLCYCZQTwUQRvsVUXKEWstD+lIBfpTJtnoSSuVMa+6zYDIJALt43fWetqoqLpux6thR6Zc0TpIhfgzr6Bt5cRvZggp7LtO4UQN+KjgC70Vugdc2SeJ9quqyN2SAdgzig0PgVUTYzW5GolPRpjmPyypW3rLl8IYpCHvhdAR02+pGOOWsD9ZABLKZQk44krQTIEj6l7gSnFDRIiVQ6KphMYyHo7zjmU0czLgjZGgDbxjZ8jo1SRxLUSR9U6spYSxjpCiMzzgjWOkgK2kbHIECMqKZq2lefTKA6HA5++eiXJalirFcJ2jpZ5xtbkbHnDFDdNI6+trWAd9Ao3qWtPKSViSigjZevvvfce0zQxTdJHt46bxuhx1bzJ6wegEIPHaIev4BtrZUR4rvt1ztltF3NZxJivz9/bzuE+r/enH3Q5ZZ4qBoAiS4233bibbnpLur033XTTTZ+HPo+Pyv/xUsrPlVJ+of75Xwf+Yinlp4G/WP/8dz4IpXBtR7aO9vge/d37pNJCMWilOZ0+5eNPfosSrvQa/OXK6XFENQPHr/wYxw//AEP/jPPDA5fHT/jOb3+DNJ+57wYa06G6lrizjC7jDjs+/PrXePH+c3bPOpKzuKHw/vOGEk7464XkE303SC/c0NEdekpreZw9RTn8eGX+9DdJ/oL3MykFVDVBxphtj6xkoUk6qzBaMU8X5lmKsBfvCVmzLJFxnAmLkC2NgkZrHJrOOpyxUEc9tevQriVri7EtTTuQssKHSD/s0EqAGbmSJIfdHts0oA0ZQGmKUiityMmzzCN+WTDaCAglgzWWppGetlyk+LmQaIeOojIhB5QueD9RVKbtmq04WlmLdhbXOZYwU4hYAyVHtCpoMpQso4FKsQTPkgKXaSTWfZ2iFSEnrHMcj0cxqeOEM5bOOZw1aGnOJqdA8hM5LCS/EJcZXQqulqg3TYOxUsYudWaKHAolgioKoy3WOEhQYoGUUVmMePKe5XqlRC9fOYDRJDLXcQQUwzCglWYeZ/w0k9eC7FIY5wnVWEzf4A49qRSuy0TRSmiUUcAyIUTGaaZtV6y/BwX7w46UA9N8xViFtkJwLUqxhFgJmDJ6nEIkhUD0Myl5tCo4p7l/dqTtHKfHRyiZYeiZZyFdurbFNS37w4GmbYVaOi2yn1jAKkWrDTEEMjLCqbWqgBcrPYpG46yGOqq3gk+UYtvRewf0Pb8/fdn00/+TR9lKbK0p/U033fR91+296aabbvqe9EXMO/0x4M/U3/8Z4J/6vX5gTSCargerCbmgnUMZSyqFpusqKMNgK+jBugZjW4px2KYjpsI8z5ScsBoaowmL53g4cnd3T78fON7fybiaUlASDw+vePXpxwS/MM4j12kmojm+9yF373+F3fEFbXcgZU1K0A07dvsDTddjGlcTul463bQkXK5tBCBBYanQC11JlW3jpMw6Z6xz9F3P4XDEWRm9o5ZSB79Ialb3xWLKUMcHU8n0w8A4jqSU2e8PKCUF2illQogyxqYVuZQNd980jcDrt/E8z243cHd3lNHCSq3T2tA46T1bFs/hcNhojCknAXgo0FbKu1NONI0j5YQPnq7vmZdZ9gORugRj9BsdbDWlrDUKbduhjBYIgzFCWQS00duoo9aaGCNGSzK5JnnOWQFoxIDRWlJLo7ddrHV/jM8g8zXL4tFawC/LvJBigppimZoqlZxpnENRuJxPnM9nrLMblr9pWpxtMFoSSyljf6obMBXvj4KYM6kkXNPI3pyRHUmlFLHuvEnKJcmbsUKr7Ice56xAV2rKZZ2tP6vlua5VDTEG1l25nFNNQBMxRA67HUPfU0rZUltddwdDjNvz0HedJMKlUHJBIc+V96HSViUJLFmonFqrrTajbd1Wy1BKxjnDW4/ivrt+3+9PXwato5UA/8HX/up3/6Zq6JR9J6DFN930w6Yv/XvTv/Gv/Vn8P/ELv/c33nTTTf+/9L2auAL8j0qpX1VK/cn6dx+WUn6n/v7bwIe/561UXDm1OPs6T7i+YTjuUFoTY6YUTYyJUEfD2q4jpMg0XdFG0fYdbdvRNg0vXrzANQ6tpMcqeI/RmuN+R2M0Kieupwd+49d+jY9/45uE8YJ1lve+8jU+/NEfZ/fsOQmDNi2N6SlL4tA0fPXFPV1jMa1j//77aOu28UO/eC7jlXElaoZA47o6qpaZlpmYJCWyVqiMqkJBhmHYSJbrhbU2GmX0Cjas4A6Frl1yuWRyFlw+UE1dqOZrwfuFy/W8dcWt3WiyG1awpqmoe6oJSBTkXK9gjBWwst6eMUqKoQ0cjoftZ9u2+0zRtdaWruuqWYz1HES0ETLn8gZYQ2vFfr+XcU3YjEyo97smm9M0iWGo44YrcGS329E0Ml4rVdRlfUlB7Z0TaEuufk5tpMu1m+2phkFjK90SFNY29P2Otu03I6mVorHy2kqV/rjr+42EWSq0ZnfYbb1v3s8YZ+m6VmAhqpBLwjaWtm2YppFxHLc+Ox9mCgljTa19KNuIZynYa8UiAAAgAElEQVRl269bx1BLqfAV58Q0VorlundorGaexw124lwFntS9y9Ug913P0A1470kxb7uUIBUNXduSYyL48ARiqUXn1pjtQwgZYQ3vwrje5/P+9AOqUNJnxig/Iyn2k19XZXk9l2rsb7rppi9MP5TvTf/s/oQ/3tL/m276vPS9fuT6j5ZSPlJKfQD8ilLq/3rzH0spRSn1Xa/k6hvXnwTo+4Zhf2B/PNANLX4OpBIpKoNG0PDKoRWkWIipoCxkpOi4ayQRC37G+5kPPvwAQsIddkyXK43RGGfJITLcd+im5XqdcCVz1xmUP9Fah+k7YkosMeCs9NFdzo+U64VJJ+ZHxycvv8Pl8RX3X/2Qtuk4n0da1+CMI/hAYx2m9pRZaxl2h43OGFPi8XShHwYwhmW8bkh4KlAE2NKc1YDJ7zNagzKWWBL7/Z6cM/MyYbRdzykxBrSTxMd7j3UGY/XW5SWwyoIxTvD4MVYKpJb9qFIwuJo6eR4fxVw0TiiG3nvCkliWmXmWoud1765pJF1yjcMvc4WUWHKSFNW5RvrdvEfVZGeeF7lPYwjeCzQF+XRBEkC5yGzbVrrLrCGFuO3ioRRWSTrnl5miNPt9i3WOaxjpug6lFfM8C8BDmv1qz5smpcg4jgzDQKZwuVzoug5j7JPBcZa9O2K0ZZpGtNJEJbARrRSxGvCcM6kUOcdZLpKlxqHuswW/mZ/Fe7pOqhJevn5F03fYxjEvE6lkukbGK6d5rFRPMb9d26OSmNNSU0mtFXYdHY2BWHcLC0LYjDFwvVy4v3+GM5Z5nnG1liDnTApx6/IrpUARGqg1Bq0MziiWaaWtymvNWk2IAlvZ7/f1eZNaCa0M0zzx1i3c5/T+9GNf/8FMpn73LtzfpjdN9m1H7qabvp/6oX5vuummmz4ffU9JXCnlo/rrx8AvA/8Q8B2l1FcB6q8f/3/87H9aSvmFUsovWGfYHQ6CO991vPjgnnZoSCSKKkLTMw5jG7SxeB+Yl5mcIpfLmVevXrFeMV4vF8brFaM1fdfRNZbGOZIPzNcr+65l13bkEPjKi+d8/b0etZxJ05Xr4wOn14+k2WNTRsWALR6XRk6/801++xv/O/PjS9q2BdvT9QOugjW00luKtJITx3kS85YTbdtWimSoF9GOtm0rfMRTyDKyptmKnIGNZmkbR8iFxQf6bkcBHs9nuqGn23UoI/UG7dCz6zus0vRtCylTYmJo5e+GthOjaQ25KEqhEjkbUHorlJ5nIUzu97uaVi1M1zPjeGWeZ8ZxZLeTBFFGM3coVQEX88L1OmFtU5OyVgzcmjLWcvEVljJNEzln2rbdErGSQSuLVpbgEzFmlFo75yQliDGzLE9l6sMgxxqTJHdrMria4RD9NuIn/WtPI5uzl4qLtZtNKRk39DEQQybFTEqZaVrq8ywkyJzZKg1kTFF2POdpws8TulZPlCJ1FDF60GWrZZj8wn6/l3QwCe207VqWuJBSwDm39cStdRWrYs7M3lOUVCCouu9orcU1zTY621pH5xrO5xNNa0lByua7psUZIZaqAsuyME8LTdNSimKZQyVeqprIekouGKUgZ5IPlJTYDztyiKiaQqIqNfR7eXP5HPR5vT+9/+IH85PjUBJG6e9q5P6db/zlp7Ttuxm4m6G76aYvTD/M703/xb/7792qBm666XPS37WJU0rtlFKH9ffAHwX+JvDfAb9Yv+0Xgf/297qtXAqPlzOX8ULOCas1TWtrD1Xg1asHQogsIZGKxrUdWgmP0miwRpNLkrE1FK8/fck4XvEhsCwL03UkLQvkSI6BkiK9s+goZD605vF6ZZojWllU1oznkRQ8TWNoG0VjC0ZlDvs9X/+Rn0B39yhlGfpeCIrL/JkC5vX3y7KQQhQjktLWy6bqnlrbtrQ1kUkVo1/P6WbktJUUawV1xBhJJQrC3/uasCm0kQv4eZq4XE4ss+ymLcss9EFnSCmQUiQlMNrRNB1aS2+aEA+7mvpphr6nadptPPRyuWCUVCXs93tB7reuGrTM9XplmqT/bbfbYY0lxbxVHrzZj7di7Luu3aoXGitF4LpojLHb/QLbrzJaq5hnv3WohZyYg8e1Dfv9bttN67oOSiHFWI2XGOL9fl+75yKHuyP7o+z9tW2L1paUCtY2HA53ONtuRMzpKqlrrvuXfd8zDDtCiNvzYK2h5CS1DTnil4lc0fzrfaSUKCRZQVIFbWSEcq7PV86JHKUSwTpNzIFUCrvdgRCeTKsxZiNEvtkHZ4yhcW6jRHo/0/ctx92eZZy2TjnvPfMsUBbvvZi7+lx13bDtw2ml6duOvmllZzME5nnBOSdl9CFs3X0pRJL3DN3bBZt8nu9PP6hySi7w3tyHW/Vzbfv0h1I+uwd3G6W86aYvTD/s701/0O3J7lY/c9NNn4e+lyz+Q+CXaypigT9XSvkflFJ/FfglpdSfAP4W8Md/75tSaGNwxjJez5xefYou4OeFELxUELiWtmmhK2gNc5wpOtP2O5xruTy8JvvA7nggjDO4Qq7JzTxd2XUdTdsxzyNpmolF88p7mrxD24Gi4f54R9/2XB7PzItn6Htsq1nmSNPsOLQ9urtjf/cB2Qyk00cYFAYlO26ytgZ1PFAQ7jIumQtcH0/s7+5pu54UI/P1jPeepm3QWtVeuIy3FoUR02PN1rdlrUFby+wXnNW8/8H7PD4+sCxuG3U8nx9RWdUSaC3QkRTrrpoWk1ggp3nrqAMxOrle3JcMro7ajeMVpRTPn9/jfcBW6uM8z7x69Yrj8UjX9bz8+GNSijx79owYA23T4pdAjDPGOFLK2w6e4PkzpvbWrd1t8zyzzJ5S4O7uDoDT6cQwDLRNw+vXr9kdBpb4xjglbEnR6XSq1QoNbU3kmqaR7raccVYAIksFr6S687cmoiv0o5TCVNPSdWcuRkkDj8cjkLmcR6ipVAgB59bKBDFsxhiKglL794JfcM6ilCEsnlQyh8MB5xzTNAkYp2nrPtlC2zQsfpKkLyZKDltHnnWWnDI5ZrquRWnwfoGawgH4EDBGRiaX6cKw33E83vHNb34TgKHr0aWQ686iUmp7rc7eczwcCIuSMdyamK6jrfLaalFKairWEVhgI3SuH2a8RX2O708/mFoTuN9t4lLJf9vflSij3CiFzAMnbrrppi9EP/TvTf/9f/Yf8s/88/8y6i//jbd9KDfd9AOtv2sTV0r5JvCz3+XvPwX+yO/rIBrLj//kT0BJfOej34JcOPY7UgjshoH98Z5cNIfDAWsUjw+vcMZSSsSPM2d/Jkwj93d3GK2JPtBYi1GG3WHHfHmsY3Jycfn4+MASM8/e+4Bd/wElT2gfaRso/gxx5O7Q0/cNPkR0LbUeugPZ9PjZc3xxZHyQi+W+7SgFGutwrmWeZ3IIdLuBaZqIPtD2A8FarNJQyX9AHfeLKA3DMEiikXKlFT6NsqWUGOeEc5IkzZMYwN1uh7WaFAVe0jhH4xx9tyPGyPV63VKpx8dH+pqujZeJ63WUlMkJMdEZSepWEIrWCIiljvQpFViWiXkeAS2mKEHrGoZhR0qJYRg4nU6cHs80TbONHWoj3WnWahrbEGPE1h67NVmSfTpL42QfzDnH4XCQsvSc2e/3xCTl39N1FBjO+hqqhnAtBM+l0HadAGVi3EAt8zxvo5s5le2+171FH8I2mhhjxFon+3GL5+7ujnEcaRsZE13mmYxi6Aea1m2EyK7rsFZvHXjn83krIl/HSFVRRB+2Xbq+JiOn04OcazKtk/O0GwZykfFLSQs1GjBNA6ps4BlJBgeWZeF0PrPb7aUSwBYu5wvLJI9hNbUxS93DaobPjxeCj7RNT0rgo7wGV/Po687isOsZupbr9SwfXOSyJatKCfxmmqbf/5vK56jP8/3pB1XfLYFbDVwqmV/+zf+Vf/pH//DT6OQ6VnkzcDfd9IXp9t4Ee91RtHrrI/c33fSDrnci03au4f7+njgtLJeR5Xzm8viA0Yq7u3uGYUeh8HB65NXDA+M0sYwTaVqYTxf8OHHcH2itI8wLd7sjL+6fb6XEw7AnhMA4jlLm3MpY4rNnz3jR3zG/PjNfHvj4o1/n429/C+/PTOOJ1w8vSSmijRgLnTUmJvL1gevL34IUMKoSHYPsYU2Xq+yj9T05RA7DTiiPXgypnxeu5zM5xm1EUuiQMsq23+85HA6yS9Z126hl3/fshkEgI03DsiybQcs5b/TGtfB78RPTfBWsvpaRPefEHJja43U47LcCb1uR+NY0AguxVqia07SRDpdl3QeTUbnnz57RNA2//uu/vh37+XyRVKmSEFVNqmL9pH81WbL/prlcznWMUG8mIFQAyIr6X79fahg0MWSo+2ilKHa7A03TEUJiGHY0rSPEhVIiTWPRGsbxQoxhMy0pJbpK1VwNR1N38tZkSmtD9IGweCFP1jTKWMtu2OOaBm2loD3FzDxN1aAXjNZAJiYvpEkgVyDL3eGI1Ybr9UqOCY1ivFzlNdLvaazDzwvkwq4fUBScsTSNk6qGlDBW07Su/vfj6PsegLnuF8p4bqy7gZnHxzPjOLIfZHR1niVBS0lqCBrreP78OU0d+VxLxdfRuq7r2O122/k7Xy7b2K1+g5RpjNl2HG9697QaO6M0g27EtK0U0tse3E033fR90q/8+T+N/tm/720fxk03/UDrnUAbxSi7a+RC5xoW79EFWmP59JOXXKePsF3Ps+fPmGtyEmMkLAtt3/PscMRazeuXn3C9XCArmrbncLzj9atPmaeR3smFprKG+/6eZvK8fvkprXmf5/sDv/6db/Dxxx8x9HtevP81SApHgzMWnTPL7OlcBwX89UwpI7ZUCqU2pJLQaIGEWCs9byuG3cifl2lGGysQiXnBWCO1CG1LiIFputY0Sy60x3mmoCqqHozWNK0YuBcvXlBK4XQ6AdA2PaWi5Z+qBPK2N7Usi1AZKZzHK7pYrLMM+922TwXyc23bEpMkRG3TP+249T2L94Bm1w/kDOfzGWMspRaDL8tC0zT0/ZqyRRmldA1937MsqY4cSrrTtz3GmC1hmueZ63hltzsQo1ATV1PR9z3jNFVjPtA0DdM4buOI0kVXnnrrKgGy7/vaZSbUydXA+CB7gpBZvMc6t/WexRixxkjHW929W42NNTLqOgwDMQSu16v0ALYtRitC9JxOE8fjntPphDWGYSd9ftfrlel62VLKUmoX23wl68TxeOQ6nmnbDkrGT5N0KPaWYRiYxolYEn5ZCIvH1BHKOUUWv+Cio+0HqQOotRTj9cTxeMRay7e//W20thyPRxbv8X6p9QAIuKTI40o5E0PAGk3bNNvrScy+ppTMHDyZvJ1fGc2FaZo+k/Dd9A5Lqa1a4Kabbrrp+6rb/u1NN31PeidMXPCB3/jW3+LYNBz7HdEYvI88vH6k7Xd89SsfgnFgBINvlMK1HcoYktKcTidi9DTG8P6LF6QM1+uVuxfPOd7fc3l4CYBzlsV7shLTAIbleibmC+D4yo/8JC++8iMUMxAyaJ3ojj0qRWK6krLBGYdC0TctKSTmaUEV6R6z6g0YR5EL/9PjI7kUuq4n1505Yx3aaIoSiMXlcmZeZtpW9sMeHx9o2k76wJSpO2gT13EEJe97YZYL7vefv+A3f/MjdJEC6dUcGWMxpoJRtPyblF0rUowoo1j8QlkyzjUYIxfcIQRilp66tbesZPUE7jAGiowaej9jjOH9995HFbhcFkgZpw0azTRJ6tb3A9aYbecP2NKvYXgidq5J1263Q2s4nwX93/c9n3zyCcYYhmHgcrlso4q5FJY6Zigp0IjyaqsnkH01R+v+X/bepceydE/v+r3Xdds7LhmZder0aXc3oo0shMRNAokJYoZsGJghMGSE5A9gic/gGTBBWOJieYgEAiwxYMQEIXqAkHCbbqm7z+lTVZkZl73X7b0yeN+1Iqtl093g0xUlr6dUUmZkxI61116Ruf77ef6/x+yPv66FvKlU6YJr25bnl2diskhZ6JjzPCMoEBejyzGO44UPHz4gBDw9fkYIQduUOgNraufbNJbzK0rB30bGLHULstJIIykEYgaxOSNKEWOpOMg50bct03QtsVJbYCjzOBXjhHLdCFkomuN0pW0bzqd3TMvCMo1oazHGIoXifL5lWRaen595//49TdPw/PxCSrFUMAhRo565lsZHbGMJMSB0wdSn2om3/ZOrpKLrut1pTSmxLCUC2/enct38Sv/WOPSPQ8Ja8rruUUqh9WtP3OHMHTp06FeoZH98dM1Dh96S3sQQJ5WE4ElZMF6vBdNuDFIkbm9vefjwFc8vFz49PZJIhRqZoZGSmAq6vW1b2saATyglePfhA7prMW3DNL4gJBjbIo1mcQEtBLenG6aXC9f5idvbO87vf8LdT36DFYttGvzyTHJPpOCQFUmvtMGvnm9+8S3rumJsw/l0IsZMlhGjNTFGxrEUOEsJtm1q+XTEqrbCNQKxFjGbtmXxDnaXp0T2tCgI/HWdy/eWJX5ojEZT7rM+fvzM+XzeHbecSg9aTiClqrHIjToY6Pu+ui7rTkqUskBTdhcuRaQst+tfFn9vpdI5C2LMNXKoIWVi3VkrMUjPMi/4dcVWJyzGhK/7X0qK4qpV507KgtD/cj9NSsnd3Q2XywVIDEPH9frCu4evkFKxLOs+WJph2IcJpGRzFMtgFFmWBSjRS+9XQoyAIUxxjwIOp1MhicYJgaKrrlJKidUt9dy1xOi5XC7oiv33IXDqS+RxdSu+DvGn84mU4h4RvV7HGjG1xLji1jIgFRBJ2ZO7v78vw2zydc+tdPj1XcfqC2RGCsmpP6HaluvlgtEt5+GE83UvrikEyeAjLrsd3KKU4u7uDmst0zShpEJJVTsK2V22lBIxBFrV1q+TeLeSKVUJsbqjttE0trxp4HzEGoPSmgTkL6Kwh962/tvf+1/4t372L+8D2w44OQa4Q4cO/Yr19/6b/5K/+q//O8Tf/b0f+lAOHfpR6k3knSSCRiqWuXSLKdtibMvN3T2rd3z85luuz88oBI0xNG2LMgYfI9oYhvMZZTWr91znies4IaTCtqVAue0GmqZDSoUxDU0FkYzjBPGCTA4RM0QYhjO/9vXXDH2LiA5/fSEtM1omlEp4P/L86SO/+P3f59tvv+U6jTjnGOeJcRxZvCNLgbUW2zYM54LiX13ZKUup4Or7ptw8ex9IKe83+BvRb6P7KaVY17XsnA09AipgItE03V4qnnOusT5F2xRAinPFrQs+EXzcO8eEEMRUyI193yMEr8XWqjgsUur9++9OkjTkJPC+DCdaa6Iru4ZCSKw2dXesHNPQDxhViI0F1KL3gWL7P8ZI13bIWtrdaEPygXWasErTGINImZvhhJGKy+VS9/lKPDGEuPfGlQGxoPdDKCXe23Pw3jFNJcZ4/+5dOXYfdkfPrWtx34Qg5VDip9W5m6YJvzq6rt0HzHcP7+i6rhRpTyPzMu+UypubO3IG7+MOF4kxEUIZZN0aSKLsgr7u5AnmucQ8hSyunKwl4d47lMj0bYuqLmHah9RQev3miXWeMVohRRlWSRmRKTUPyAKMWT1rrWewbbNfb9swZ4zBWIOPDm0VKcV9dw5AKEXIiZhhcQ5tLafzufzaFIhNGT7N7jIeepuKOZF4HbT3mgF5vDt+6NChQ4cOvXW9CScu54QUEhcjfduBVriYaBsLET5/9x2tsTR9RxaSprVE7xnXlXkcsaJlcSt+Xum1pW1aVu9YL1e6rilOi1HkVGiNCYHMmml6Yp0+8fDuPcr2jM8vXB6/w6eV8fLE9PgR5Va0yGShWP2CW1dCmLi/HRD9DdJaXIgIWfrmpmVGS0XTGPAFLBFiwBqL0rAsM86t2Lan6XpSDBXTnoj118VVg/QF9a84SwJrDJCRFFrgu3fv+PTxI9oY+q64SZfLZYeKbPRDrTXWNOV7pUjTGFZXdsl88JBF3dF6RcnHmDFG7qCPLwvIU0rkUIY7gSCFyGUtPX/GGIQug2ysO2XFbQKlJUJanAu1ky6SYimfVkqhtKAfBq7XK5droWmmlFjWibazzK4c3wZP8d4xjiNA+dycWNeZpmnqkFVe87YtBM1lKQ6h0Zq2bRnnicfHR3LOtZjcEpyvQ1ykaTraiv5/fnku8c6+ZVkXVlf2/6QQ5TmIMpTHEEEkUooQFVIKhn7AeY/Ulpv7u9qblxBSorNAa8XT0xPD0KN1g2nsHq/1fkWp0uuHyozjhEiZ82lgWWbWeaIxhgRcLxeQktPQQ1YEIYlZkHOJd+Ys6Pqep+cntN0qH8R+jcUY6fp+B6QIBE3tMKzmbN1VpPbnxRq7FThXrrUsIJE50GM/Lu0u3LEjd+jQob8guZ/dof7BEd8+dOj/i97GW+Up01tD3/W4EAgpI4wmqQLyaG2D1QUwEr0j50TMiawkqfZ9GWs53ZyRWtG0DVpbtDF8enzk5TLuezu5Eg1FBpkF/bufcHr3U/qbdyw+8Ec//wM+fvdzxssn3HQhrpHkDauTzB68EKhGM5wGuqHjfL6lG4YCgojFFYq5uitKlj0+iquWciarjNCKROnkMrapA1eJ3bWVRilrLHDrd8s5VuR9AUtIASLDMs3cnG8wyu5wDyg35ltXnFKKUEEeqwvElDF1RyznCj9pDMYqYnVetj93LqC1xRizP7ZSCmL5tZRqd/22/bOcM3ONSiql6k1++V7+C6x++XpZ4BpGYqyq8dG1gj800zTtn1/gJCXC9/Lygveetu1omnYHygjYyZjbeZBC7Bj8rQ/Oh1ci59YTN44jSqnq8olavJ6QEtZ1pu97UkqEELher3sBOUIgVYlFpjq0SlGgNUorpFRIrVice+2QgxrrLPUPy7JimwZEcdqWZSWk4pbkLMgps8ylVqHvOqxRrOuyD9Zd19FaSwwBJQSCMsC31pJiqrHUUsUgVdn7K716ZTgPIZDJxBRZvSMJ8CkidXFmjTEIWdD0ok5zxljGceabb77jdDoTc8LHAFngXfihe+IO/SlSQuJzRP5zf6V8YHPgDtjAoUOH/oL0P/2d/xz9s1/7oQ/j0KEfpd7EECeEqKQ8x7o6pnkhQcXZa7q+QyqFVIriJmRCJR7e3r/jfHPH3bv33N6/w8VEiIlMJEfPy9Mz18uFp+cL8zRjtaFrGrTSKKW5ffc1a1SsXnK+fcB7R/Az0S2s08o0R5JoUPaEMC1JaJYQ+fT8wufHz8QcMFaTBMSUyg19vZl364og07QNqtFkVUrN26ZFyRKTNFrv0cQyuIka6Ssul1SyRhqLA1K6xDM5lVjfOE6EkGpp9EIIcUfBb3RHpRXk4pCoGr1UWqK0JMRYyJfV8UupEC5FrSEoFEfPOM6EmFHaEEPcd+K2IaltW5q27NghMm3Xlt612klmrd1jj+u6siwLy7KgREHUO++r6+T59PkT13FE1uctpERIybQspBgxWtFYi/eOZZ5ou4ZhKLHQLf64QU2WeeE0DKRUisNTSvtAuiwLZJB14E0xkVMZPLbBbrqOPD4+4rynaS2Qd/Jo2zb1mqQOLIK+H8qwUzH/qyudddpouq4Uhz8/P9c9xbLzWMiPkaZpy2Am2COyKWds00IWpcKLEnnUxrBWCI2QgpTLbqmqO5nldUiE4Oveo2Icr4RYegnv7t5xPp/3QdtagwC00Ti3IqXAWgM5M1UCaNkZjKg6qG/VBtM8Qz331hikEDTWclhxb18n2fJ3/8e/XX6zOXDH8H3o0KFDhw69eb2NOCWCx5eR1jb0p3O5UfQJf5nIxpC0IlUACNdSSCxShixo2hOn+3esPvH88kR79x5wfPeL30cIEIFyE08ZHrLzWNuA7lhTxvzRH5B0D/0N/c0JozOnmIghEYQiaEvqe2yraeaFuJTY5vWyIP3Cae5pBovuLW4OzIunyYJGCJCJJDz9/Q3XZSbJTGsaiBIZMzE41pRRUpETkMvu3OI8bdsUq01kci43+TEF8BFyRonN+cks84q2ueLqy0uackDIEtHMQSIVaAnB+RKHzKoORxBiAOcKeZKMD551Le6gbVpSgpQlZE3C0iiJiys5pkJwPHXEFBAqIWVx3NpuIMbENM7klBFaIiV70bYxhhACq3dsg5HWmrbvkcaAkIQM7elEzJnFe+7ff0WYZsiCFDyZRMoJty6V5CnJpIrAz2hlyvCcJEZ3kMIOj8nOkXyBrIyXka5ruT2duT6/ENoWRBmapSrnQCnJslxIOQGilJY3Fu8CPkQE5c2ILDVSN8TgCFEgtWVcFjolaVpDSAEXVmSNnSotQUTu7m+4Xl8QMmN1GQxjjEg0IiuE0mhpQMBSy+CjlCitUG3DvK77EJW/2KeMMWCMQEbQWgKRFCOCVF1YiTG69gV6ZCyVAmQQKe91FcaYco7rnt6yLKRcBv2/9Jd+g+vlUgY/o1nWCc0beYfo0P+rYv5HwGcOOuWhQ4cOHTr0pvUm7rOUlAz9ie2d+67rUAjmaWZdFlJK3N7c0DTFzZmniXVZ8G7FzSMEh1WZ+5sz7+5uIKcKA5Hc3NzQDwP96cxwviUJwWVyzItnjZnH2aPanq7vSSkTQuJlWpkjtKdb7h++4ny6RSqN9xHnAl3X8vDuntPtAyEbXBRI25GlIktZoCs5IZSqRERfo4vl+RUwSXFLFlcoi0IIpJK0FfyxxQ1TiPvnK6lBKKQydR+skAf7ftg7uVKKTNNYY4hxd3SkKjt0mTJI+RrT3MrDqe5f13X0lSa5DVxSSs7nM33dQSsxw+L8aKP3WOE4jnuvm3OOl5eX3bHJOe1O3HY+lFJ77NEYU59L6TjLKe3RRXL586k6jWWoKAj9FBNCqH2fTwjBzc25RkhDKeSWEiHKYwgEKSaMLm7cujj6biBncO7VDdyiq9Zur0feiYtaa4bhtMNPtljmtoMolQQk0zTVHsCWcRwJIdK2/b57BxvAJiFErhHY0im4laNLIVjWFRljhXIAACAASURBVAQYaxBC7MeDEBhrKb8Uu3MnKuEzxogPfn8Nt723UlmxMI7jHk91zu2D9QYx2Zw3W+sKXiO47PCYrQx+69Gb53mvfshHycCblxISg2L5t/+V7//BMcAdOnTo0KFDb1pvYogDUMoghS5giIpWb62la1vubm+JwZNTorEGkROSjFWSsE58+vYXfPr2j7k8f2J8eSL6FXJGK0vbDTgXCBG07WlOt0QhWTP89Dd+i5uffI0eOoxV5BwI3jOviTUq0B1df8baluAjKQqkMWhr6E8dtw9f054fuM6B5+tMd7pluLklClBtQxIS1TS41dN1A13T4dZCahRKYkyBXmwDjRDlZny7wZdSYWyDlKrEFZumRCTrflf5HLmTHssQYDmdzjsuvlpEhJTQTSF7Sq1IOZEp92pClChlLg9I23X7cU3jiJSlyNu5BS0FQglc8IW06H29VS9deVAcpG2Xz1oLORN9wLt13xkbxwnv/X7c28dfXl6Y53mPeLZNi8iCeVoJPmCMLYMoGa0NxpQBVGvD6XTei6e3HUhXY7rF1RLkmPCrI8W0n8NhGBBIpmnGmAapTAWAnOj7U+nJW8tQlaFCSYrjmOrgqOogt0VYjTHkVHbNuq7HmKbsuTlP27Z7VDXGQEqRZZkrCTKQchlgyRB8GcQRed8NFEKgjUbI4ohN80TbdQzDUGKd5ULay9436ui6rsX9XEtlgNZ6j3NuXYKla28m51yG6ZzxPrIsKzmBoERctTIY0yCE5Hq9ApQ4aAj7uTjilD8O9dLyX//Hf+v1A8dO3KFDh/4C9fO//puvdNxDhw79mfUmfmq2G+OcIYWEy55h6FFSEJxjFaWYOsZA8I6hb2iblhQik5sZLwtIjQ8BkSOtEjS2KbtMSdD1Z1LOPF+uGKU437/DtANCSZyMfPvz30cLuBlOnG9vELJHaoNRlvHlwuPnR5CZpukhR3zO5OSJGYbujM0ZITP3t7cslwvj04psDDlF/HWhGzrc7MhJYJVFJMiC3RWz1WF5fikwkKa1aKMJPiBF2bPa4CEpFeDEawn4ypxmVu92uMc2FEqliDkilISc9/0nUGily36UD5VOWIa2eZ6/KAtXzPOKW1ek0mVoSa87e0oWVyiG4lydb4bdlVuWBaX0PkgVB0mjlazo+VwrAgK69qUty8K6rsUB06bupxUHKcfE6XQug/uSWJYVY2rML5WOuU3L4qqL2JJS2elTUiKVQghZe+kKSbI4ao6YMk3TIkR57kLI8vGYSqm2lITokULWuoKpuljxtQ6i7jaW50sBlswTMUb6/oRzrsQQXy5IqbHW7DUC6zoTguN8Ou21CTElSKCNZF4WxEbkDJ4Qw17/IKXAeYcUsvQbOld28upQ5mNx5bQ1+3W0gW+2a2Kre7DW0tSuuVLZUM7VBimRQtRzIkGA1uX8r87T94Uk6mOs0dxDPxZ9L1R5uHCHDh36C9Tv/M3/hL/6X/0bxMfHH/pQDh36UelNDHEAKeYSjaPcKOaYkUqhjcG5lfF6wVqN1ooUi6uTc8K5hZigtU1FvQt88JxON0jZEGJxNLq+I8XIOk9cnmfy8zOm65nmX/Lx0x9zMpb77mdYccL5Be8D6ARJooTANB3NqcF1hs9pJbpAihGZIvfv7pAS5suV8fJUdr9yous7WCUxAjGipSnQirZBIln9Qvoe7a/c1EtZkP0xBDwgxWsBdtu2SCF5enoqkA7d7Dfkzrl9GJJaEmJAyPJ1scYztTbEslZHTAmpZMXFJ4zRKFUimZCrk6ZxzqOVrHUEBTWvrUFIgbYa7x1Cyjpkfr+OYDvu8lgGqXTZK/QepTY4CsQYQOSdSln2/bbopag9fxofXY1NygrvEGhTBpDL5VrPo9277cpAKl8hITUeOY6lfBsET09P9KcBIyWp7oYhynXkvafpO9q+w7uAW3yhTiqFEAooQ1xKiYCo0UPDsszE2psGosJiBMa8xmVzyiAlUgqUkmgtiTHQdQNu9SyzQ1XYja2uWIxxJ4qWgT0h6v7eFrWMqcBqfIy1S9ESfNzhMtba/Vop5NBa9q3KsArl2igdeg0iy++RT7dzuzl4wzDw8vJMSqkUu6dULd6/gL84Dv1j0ZuJZBw6dOjQoUOH/kx6M/92N9bQWMMwDNze3AKFiheDL46UFJxvbhGVyDjNUyFahkTKgJCczjc8vP+Kn/z0Z0jVoEzL0J9QUjCNI26dCWHl06dvefz8LdnPzNNnYpgKyS9HxvHKvMwENzNdn1jmZ4zKdFajhURLTdedQBk6IzB5Zfz8DZ9/8QfMzx+RaUXJAo6Y55lTf0IkgRalp805hw+BNXmQgr7vSmxxmgBo226/2d7KuUsMLtY3yAVCqhohLCTCUMETNzc35cZeQIilS22LODrnUFrjqlOWa1SvxAELAVJV9PxGwlwrLMMYTfENM4IKurAaYyt9UoBpzOu+nfecz+d9x2qjjIYQynFIVUvG6x5XyszLBORC+qwDhNG67LCljNGGnF736ZqmwdqWlItbp9Qr6EWp8vhaK3IuTqfWquzZxRKZ1bpESOd5xliLqkXk21CT6xCrKjVUCEGKucJgSjzVe7/TLKVUCKlIdZdQyrK3JpREqA3zIfeBtjxeJAZfj8mhq3M51/L0pm2IuWyW2caSc2JZ573gHfJO+dwGuLL/qFC61EqEWCKfWz3Cl9UT5FzmrJxJMe6R1s1Nfd3NLK/97sbVgW7bB/TeYUy5FlNO5VxT+gMPvW1tYJOzVPzhf/Sv/cBHc+jQoX9S9bt/868ckcpDh/6cehNDXImigRLbzWT537l1HyS0tUzzzLKuSKOxXYe2lrYf6M43mLbBtg23d/c8PHxF250IMdL3PY02zOOIX1fapuH+9sTdzYCWicYY7h6+Qt88sOieWVmytQSZmMKISwtCZYRIRLeyXK8oITmfbsDPuOtn/PUz7vrIOj4S3Yyk3PhKISELrGnRypZ9KQE++RJzrIh+YN8L897tjsf2cSFEvbkO+4BltNmdOdtYQog7mMNYu8M5tgqBDXwihCDzWpgNohZyB0IIeB9wztfIYd7/L/j+4tBt/23wio1suO23SSlLXNOHHTaywTNKRDHStW2hhFLK3snleeb0emwppTIUxYT3BZO/P4d6XFqZGv0sEJKt4Hue5wr0EKQUq8MJIXiWZaol4VesNdw/3AOFvFj60MprIpUsxdX7wGL2ITfXgWdz4bZBNUMtTtf7vuIG/0gp7/UKQryWq8cYas2EqtUHcz3XVBc1Ms9TiUzWx4RKz6xxzG0AA+qvE03b0vU93gWkVCip9jLyrdS9vOZlaNuANRvAZLs2c067AygESCnK9S0FSgmWZa7HHvcSdKVlJXkeequKOaFE+XvhVnb83f/gb/0pX3Ho0KFDvxr97r//nyIqD+DQoUN/Nr2Jtz1yxcQLATkmxuj3d/VjSkijiSkSnMfHhNQG23VARkSgOhtKKqyxhdyHQAqFkpIQHI21NK2hsZr3zQNKlm66Jt5wenhA9Q+o9ow1Cjd+Ynr8BttKuvOA7BTLOhJWDzlSZx9kCizLFaP1PvygNMNww/l0prE987RijGUYBi7XC1qrAqmIDinKTpIxxYEs7teykwm/HPC2m+dyAy0IbiXEyOndbR1Mytfd3t7iU4Vw1D24zfmJseyJbTf1Wwl3iL5G7wLWGHR67a6LXzg0KUa00mAUCfDLQtu2aFW6xVbnMDulMQIlJgh1EAKkUvgQuFyuCFkqEWIspd2Fyhi/NzwqqfDzjNKWGF6Hu81Z1FrvbphWptQxiLTv1kmp8KHSP6Wq+3eSeVkxRtO2zU6VXOuuGDXeuH3ce1dK2PsOf4msqyv7cwXUXwe58nxjDNXle3WxytBJBY1ouq4815xjLRm/7DHSZVkx1lTXK+/9fZurVfbotn65sL9OW7xx+17l9bWvQ7QrQ6SSimVZWd1KY+0XZezsDl8Z2F534MiJVAfEnGNxI0Um5cS8zBirS8WEhEZvLrImp2OI+zHoy2Hu0KFDhw4dOvTj0JsY4oQQOFduuk2lKqZc3A8fArqWGEtgjZ6QMyHViNjqWOYFJQVZG5ZpZBzn6nZI/OpRsjhZwRe4RcqJ1pab1TVI2v4d737rn0X1t7QWPv3B/8myPNI0Et0bQvb4ZSWvjr5tCTHjYsQ2Dcs6EZwnpIyPpYTbRll72Aw+LGglKlADhBLEVAqXpTL7gLXdTKcYWZeAksXJiCEglaJpzO7KCSERWhNTwvkFpUpsse97Mtt+m8EYRcplGC6Qjw1comis+t6NvzFmf2xjzPdqAJRSZWjwoZRz13fLNhhG33alO2yaMFKTMigpdlLkuq4IWYYopRVIxbzMhT7ZlQoA515doDIA1j0vLeuxSZQSSEqEU0pZdidz3omQG43R2gYpJG5Z9wqFzd0te3KKvm/JwOIWhC8RSS0VPni0NHs0cau1CNHjQ6Treq7+SooZbYq75ao7mgsBhJy/HFwzUiukkCj5Wgy+lYMbXZzEzcnsuo518ayrYxhK7UbKCZGpsdbiJm69eqo6pltUsgyqZXjbQCrWNLvrtr1mWqoSn61vfuSUySITQyxOWh0eY4q17iGitaouZR3IgZhjHUq3SgrDNE14vx6UwzeuPzm4qaMS4tChQ4cOHfrR6E0McWSwra07UCCT2KEUxhiEKjtgSilu7+4LNt4H8rSQY4DoIQvW8YqbFkIqe1Y5ZZxbsfXmN1HKmKdx5buPn/BuJlnNXdOgzze0N/cIP9FYw/3tmTA9MV6eaVSHqQANIwXFc9EI1aE7T6Y6JS5hbMvpdEtMgqfnK9Y0CCm5jBdCdGgp8W5BaU3bduScKimx7FflGKv7kUuZtsjVFSouSIx1WAGGoUdrzThO+wAQyRgMIWxOliaFEo+UsrhxWmlSCGWfLGdiTq97WoUjv7s9X4JKYv1cVVl2TWNqdHEEYOiHHVnvs993+hCQalddqTLI2KapQJOC6pdS198ndB1srteR4COn002JAUaPVKkUbdfI6BYTXWqfYEH710hgdRC1EoicEKLsh+3nICW8D0ilabuWZVnph6H2qzmkEJjqLE2zI+ZE23b0XXmeUklSSDtUZnOeYowFVFI79HLOaKOJteOukDtLsbpzHqWKk7YsC6fTCalKRcOyrmVA8gnn1gpoKRAYrfTu2DnnoAJLlFTEmAjBI+pO5HSd6LqO0zDw8vJS+/78/prnSveUUmKspbFtqTmI5c0UVd+E2OKyOedSEA9oKZFCoo1kdSvruuwD8zHDvW39SQfug0r833/nX+Cf/nd/5wc8qkOHDh06dOjQn0VvIkOTc8J2HW3fIyre3VrLcDpxvrkpzpBznIaB9w/vaduWEAKfPn3ErTN9a1Ekpssz8/hC21jOpxMAL8+ld+z9+w+8e/8VUlpcTLy8jFwuE95PhDBhVKA1CX/5SB6fyZcX3NMz48fPhHnGGk3bWVRjyEoRlSIKhW7PyPZMe/OOm69+jeHuA7Y7o5seITVCCbJIzPNYy6ZBIjHK7qASKcowsBWbbztm2y5XCh63LpR4HXi/IJRAyAIsCcHx/v175hrF3MAoIcS9V24aJ4ILNLapiP9Ssr7vocXXHSxjTCny/gJIEkKgaRuU1nuv2bbbVUqzl1c3CvbhonSm2eoQRhJlGASqa1bir8pouq5Ha7NHUzfcvXMrOUfg1U3aiJbb4FSKue3+vXMqj6+VLJTPuiNYBoyA8w5lNFJLEGWQDMFjjCJTdxNz2RXcYovGNKRYjj2EwLqstc8t799/A47kSmeUSu7Ps7ymoKSu7mbgchkRyErN1LX2YCDW48mUfUQlJWRIMaKkQitF8J4UI23TYLUmxYRbHSlGBOV1lVKhlQEk87TQNh3jOKNkGQDHcdwjvVu3oJSylKHX87rFLDN5LwDfdh+llKQY6h5fHZqN4nxz+pX/vXHo/5/+pBP3IDv+s3/1v/iBjubQoUP/pEv997cgj3qaQ4f+rHoTQxxSch1Hnl5e8CEgjWY4nWjblmkcuV4uaFXij9eXF5QQ9E3LqeuJ9cZVy3LDTi6Dzc3NLT/9+mvICVk7zQSCeV6IITCcBqwxWCVoZWB9+jm/+Pv/G3/893+H6y//kMs33zB+eiRMC0Yq2qYMPz4GspKYtgE04+SYfUC3A5gGaRv60wlrNDE6pvGFZZ1IObKsK0pp+vYESRSnKcTqPmka25SInFK0XVPpj2uNXgpSjiAS/dCBEMzryvPlgmks12ksWHlf9uOKxO64NLYhZ1gXxzxNZa+PEpOzxpQIopSvfXQ5gxTE9HrDXiKapWsshRrnqw5N2zRcLhecc7RNs8diQ4w7AW8bBpVWZYCq9ENdyZPOB0DsPWkAQkLbWYzVLMtECB7vHd67Sp8skc+2Ldj/4H114MqAJ+AV0lEdwW3HUFRABxUcI7XEece6LrvDt+0ElscqTmaMsdIyc3WlIqbSLbV+LV4vQ3g5z9M47VASrUux/TAMnM83KGVomg6BYhyn4lrKSqeMBfAjckKQsFrRtRZB3SMFtCpDnSx40L1+IPjAPM1obVjmhdY2ZYhPmWWayCEjhCInyFnsBeSX64VErmAYuReIb6/JtrO5RVVdHZClELRNwzIvCI5/iH8M8jnuw5wSEimOPcZDhw79MPrv/pn/YQeLHTp06E/Xm4hTCiFohgGRMyIkQix0vZwLxr0xpXvr+vJCCJ5hGOisRZG5zpmIQmhNfzoTAti2o+sH1nnm/u4WSWKdJgIL03TFzQtGwt15wJ4teZ35+T/4P4ghcP3uW4acaDIgLLY/Y9sepCSJ4qNZpSuB0DBLxWVacGfH6XyLEpKX50cef/lLkl9IKdAPHaeb20LWXBQyCbQy9H1bQSaRm/MJozXTdGWeZ6w1NK0B6kCSI1Louk+VWFePVpbh1DNNM0IozuczIYQa53tFye+daUKW/SitCc4Vd6xGEKUsA+o2aFlbdtVWVwfkL+AZOSZMden8WvauzkMZijfHC9h3xLZdvkK0TNjq8vnaK2etZZ6X10hfBW1s+1tlCCudgH1na7Q0YUwZcnJKsEVQv+hSI5Xo5bbfhcogQaBIlP1AhEArhXMOYxuCT8SQMVbuLmRxnuTubuZaY2CbAqYpBdhhL0LfopKbg1dcyZWHh/dM1wnvi8tYkquy1j6ICkzpeHm5FKpqUwrrpZSIGnmVSpRBTUiGfijgF+dwzmFty9APLMvCXHvghr7HL74eY9wjm5tT2hjLvCy41dVI7gBCsixuH+Kii2xl5tt+pPeeGAJd12GkQmqDqx1+OeVak3D8Y/zWZcT3h+1/3s7Mf++fov9rf0iuP8eHDh06dOjQobenNzHEIQR37x6YLleer5/RooAWUihRtqZtETnjKwwjOVcdqkjfnznd3qJJ+GUiTCtNNzDOM/P1wrouEAs0w2dw05XleiXpxMPdLc/PjnH+lvamwa8TcbkyvP8aJTT4RHf/jubmrrhc00L2kUzpegMJfqXRkr4x5OT4+Okzj7/8hvXlGfxC07ckVnz23N68I0dBTorVR6DE2Nq2qYAOVwEopTh7K+oWQkF1jbah5nQ68fLyglKK02koETml9rihqtE3JRVSCISUaGV2yuS22ySgIuYDQhY3xlpbvlYphmFgXda9700Iwfl0IsbIOI5oqRi6DoBhGHDOcb1eub27o6tgjC1+p7VBVyev0CNLt1zO7IPbVgq+zHN1wzKXyzPDMHBzf4tMAaTahyt4dYZenS5NqLt51hQXb7yOhOgx1iKVqDHMjJLl+zoXUNruQ6SqMcRcnbe2bQhIUtqqGDxRFZrnts8mhKBt2718m5SJOWKMprEdl8uFGBJd2zHPM845hmEg58znz498+PBQXLc6+K3rStt3kBKivu7eOZbqgrZtW3YWEQVIkgoJVQiBEoLG2P3cn08nPn78uA/sWz3F5XKpP4Ki7J3q4pDmEGonHrUKgVpTIGqsNJYIrQ90XQtAXCIxJM7ncxmQD71p/cmduJgTt7LjP/yt/5m/HX7zBzyyQ4cOHTp06NCfpjcRp5RS4kPi6fnCZZqQStH3A6fTqexELQvRe0SGFCLzNDJeLizThG1aTud7tLYsayCkAot4fHyucS9NCJ7vvvsl6zxyez7xs69/wrvbG14+f+KPfvGRdQl8ePdAYxX9qaM9n2juHxDDDbnt8UIxrY5pcczjhLtcWT4/IdxKrzW3fU+jJNP1hZfHT7w8fWK8PNI2hptTT/AOWSsNhBSkCErZ/UZcCMm6ruScsdaU3TBTKIzeuy/okSXeJ6UkhMD5fEZrzdPTM33f7U6Lqw7XBpsTQhBr0XbZoYvFnaowDK23+F/ZOXsdRgpifwOSTNO0I/6XZdmjlFuf2+bWWWsJlbZYdt6Ki9R2DTEVWmZKpQw91GPWuqD3i0PkkbXk3Jgay0ye29szOSfm8Vrx/SWKue1yua0igGLMWWsLUCTGvbw8xkhIEecjbdsha+fa+Xzeo6QF6Q9udQA7qTKlhHelbuDmfFMG2zrEbcPj9ry2QbuQUcM+mBlruV6vpARN07GuK3134u7ujqen5+91tjnnXuEwucTd2qbdC9zH6xWRiytargVVo7KSvusLICcm1qXAVe7u7vZC8xAC1+uVpmm4rdfRdg5DCDRNQ6xO+PbGghRfkFS1oe96+q4n5+LyUQc9Icr1dMAO37a2AW6LOx81A4cOHfoh9W/+tX/vSAAcOvTn0Ntw4hA8Pz+S3cLJNhjTIJoBbRVeghxfkH5EOYfPkmQM/c0tSQS8f+Tl84rzEZ8iQibW6TPZryzBQIxEEnMI5BD5+v0Nt3f3fPvNt4yfZ77+6T0/+dnPmFbLzf1vk04j1oBgpWEmXlaepyfCdMW9vKClxrYnurs7GM6M84xtLE9Pn/GXZ8T1I2F9Ip07mt/8DaTtsONI17dIAWuciEnRKMEQM2lOBCArhWk7kshE7yAqrIIYHMEX+mZMGZFbYpS41TMMDU1jSekzfp2RbcaohJQULL2M2KY4TTFFYoogQGuJoFAHMxktFZKEdxkfSpVA27ZltywETGNJItP2Lcs6Y5IkBoc1LVJqVu/RQvD8MiIokbxMoW7mvSctkSMQAymW2ogUAt55rG6g9q0F54vjJysRM2Y+fPgJ1+szl+crUkqWZcbESHe+wSrB5BxhGdHWkkJEZA05s0aPuy4FYqIUt7fvibnsxTXWsi6OUOOkTWPIWTHPhfQopN4hLUAhY8aE8AtLWLHnW5pG83J5QqkyjFtrGcdrqccQClcJkeP1gojQaM20TCAybd8ghOLz40S+jrx7d09IkhAdjWnYOvbm8YqSGq0blC4OtV8dtulJJrG4gJSZrusYhvL9vVv2yghyRqrMskzc3d2zLHMtji8DbaTUJGhbhvHVFXKm0orV+0oOZY+pSiFIPiAFdG1HIpJTJARP01iapuXx8bEc6zHE/SikhPxHd8VJBbV4/tChQ4d+lRL/1+8f7/0dOvTn0Jt46zWliFtGmkbRGo13K9eXJ+briKz9U8EHYgapDffvHnj3k6853X9gXhzfffcNOSaGYWAYTiglSdHz6fMnQgqklGi7jtP5TBLwcrmQcuL9V+/59V//GX3XEbyjtZb39+/xLnJ9GpFZkFzk83ef+PjxEZcUSbfY4Y5muCXHTFwdy3UiLY756Znr4xPJR6xp6c+3tMMNN3cPhAw3d7fFTUuenBwxBOZ1JueENoXKGPYYmySmXGNspRNNiNJzJ4TaASPTNPPVV1/tLlHTWKQU9ea71ATM84wQ0LamlDDngtoHoJIwN+CIViUyuTmDhT6YsLbBGI1Ucu80C9XdO51OKKWYp7lCPeSOoc8UZ24jbpYi7FJd3bZNBcawu4S2MYToUUruu1vPz49obXanqGmaEm9MiaeXZ+Zl5nx7g6rHprXCGF1qH6rbeHt7S0iJl8uVWJ9PIUIWx29d1/15FEdzLtHGrV6hOqCmsfR9z8vlhZji93YOnXNobWjaGi+MkZzh9vZ+d0mTD6XWITikpFx7IbAsK+ebYR+e27bb6xpkvR68L59XnL9SZJ6+6INb1xIb3hzRdV2rq1bisU9Pj/txWWsJOdXvvewO7Ob6LkspiS+wFs223VZc23rpkFHiFZ6zxUittfRdf1QM/AjkcxnQvhzg/vrpW/7y/9qU32wDnBBloKux20OHDh06dOjQD6u34cTlxHq5oLuWEDJrmDDBscxXUvBYkWm0RYrM3Yev6W7vWFMEZWlMSxaK1ja1NNwTY8aYEge8u7tjdsU10vXGNSaPMgqdNeP1BbXOSKEI44RPDfNlJbnI7cMtDscYZ2xzx/uf/pRhuMHYltU58BMyRLxbkDIzPj8xPr1gzzfc3twRkyJkSdP0GCFYF0+MjtZYtCo3wQXnr0gxkpVAVQcohIAWYJtm7/4qMBVdahhIjOO1ou014zjy8PBQY4bskbgterlFLPey8Aq6AFE75CRSKJSWzLXqQErJ6h3RO6SSxJgQQqF1hixJJJQy9Xgjbdfuccstmml1U4eRCktRkpgKhdIYQ0qUcm9ROsm0tntJuNYSSFyvV4ahxEVdjNzf36O15vHxucQR+x6lNFqBaBVKakIsHXdt06K1YRpnXHyFpRQCpsIozakfCDHw+fPnOsQ0hOD2SGnZ39NIrcihdudt8chaRB5iJNbC9TIYLqXqAereWCnEjiaiTEOMiXWd0VrRND2rmwlxgVz6AIUo57+rdRo5lRtnrTW67kyGEEpHXUqM41j3Gc2+K7i99pm1wmNm2rYtNQBaczqdGMex7CFKiVIGoTLX65UQI+e2KTUUgJGKXCsvuvMN8zyV17hG8YQQjOO879rlA3L4o9OaPY0wNMLw2/03/C535Q8KyvX7A92hQ4cOHTp06AfVmxjiRIbx+YngBobzGWUNWWbs0NCYE9GtzOPE/d09Wiu++cXPEdWRO909sEwXz3NQCwAAIABJREFUxsvE4jzaGBpjWOeZ9+/fgZAo04DWhBTpTFeIfNcrl/EFLUB7XW70Y2B8EcQAt+d3tLZHJMmpP5N1x/n+1/jw01/DuZXLz/+IXiqGruUyOS5Pjzw9PuJjou862tMdWSiUajBaMrSW56dvUAhOvUUmAUKBVoQcIYEyDSmGQr1HAmLvdMtCkkRGUZwlt867C7Qsjv50qjftqaLtZSUWlqHolVqpALF3uJXHF/uQQt1/2va8TNb7QLaVWpPLnpfWZWhwzhFT2ocCgyHljI8R4d3ed9e0lpgCKgtSzHjv6hAYSbWguwzEEilhmias1Xz48MDj4yN933M+n0kp8fj4iBCK0+mE1obxOpW9urZAVnKMGNsSY0bKUuqtTMPQ9a+F5N7jnEMpzTRNrOtaHp/idAmhSoyyOqF7sfjq6CrMpfiZghQjaYORtG3pfHMBUSmYp74rRE7vwa9o20KElMuOoJKlq28bgHOONMbi/ELONR4rBEIKQor7ziFQuvtyRhuD1Iqpnou+7wlTxDnPhw8fAHh5eSnOKOwDVzkfpZ9wmieWZeHDh68IPnK5vND3TYHdhIB3K7OQINJ+LW5Do7UGKRUxZHxywHGz/9b1JZ2yEWaPVaYsX6OUOUN17JCKY0I/dOjQoUOHfni9iSHOO8+7uw+05zNzjJiu4fb2TNsWCl4OLee7W8KyMo4X4jLRtT3r4yNrWkvSR8iyi5XBaI29vefz58+swSOMpmtakAqlJDFH1rgCiQ8PD4zjhfHygrm9J6TixJzOt6ToCT4UlL1pSdIgdENcZtyyoKUDDUlkntcJdT7z0PcM77/GDmfsMGB0g8yJcXqi1YY5T4R1xaqGrCTkTEoZkMhURoLGGLToCOvCNC/knGmaDrJknhcSEq0EwzDw/FwALg8PDzzXQSdGuWPgNxBF+GJZOKUyzBVgByzLig8B2xRXLKVUBoAUiSnx7t27vQOuVBWUgabAN4r7JNuyU7WVRgNIXVy5YWhZ1pGPH7/jdHNCGUPC07VdiclGzzCcAYjBI8RWBl6+jxICLUFJcDEghWRZPV27QVUqTKVSI30IuOBp27YMmNExDGdciEwVfb85kUpI/OKw2iBhdy2llMxxxhjDcLphnEbCNNXjKt+36Tq8ey0438rTtxqGbVDq+xPXywtt0+yxS6k1fVdcsZfrhaZp6+MKchSvw1x6dU43aMu6rpDyXnq/uaaIvANdch2ipdYIAU9PT5zP5wpVSQit6rmJZEApjfOlluD+7h4lNdIqUmrJuTh9WimGfijglpho+r6CWMrPTPlZLjTODQZz6O3qH0an3H4vRSoDXN2r3HXsxx06dOjQoUNvQm9iiEs5o7sz+nxPr+B0Hoh+ZhxH2qZBas1333zLYDWtFBgR8OMzPkm6U09WkhwzxpZo4vXlBa0lCYUxikBxMZQ19SY+Y61mOHXk4MFHjFVIpWhsA0JymUZ09lyuz/gIDz+9I+fEd9/+EpM92V35tD5yXUbmdUWfBn79L/8255t3oC256ZC2Ja+OvCxM12fOVqOQpCxQxhIFZNIX6yYJY21ByudM0gncincBoylVC6og+xEFcLFFJtfVI5RimibatkXrvKPkt52pbb8rpYKBN8Ywz0u90Rd1p0rsvWpungv4RFmCL+ew63rIsTp74H3pQosp8fj8zE2tHwiVQilEQuuWXvZ470oXmixDynW6IpGV6DiiteU0lCHher1yc3MDKfJ8eebh4YHL9UqsJkDbdcWBSonrXJ5z03fM81q63LIoXXra1H28CFLsZMacM0YpTLPVLhS3UavyIyGEINVduM1QmldX+/MEQsnvlV4DBSIiCnRGClHIqq7sWjqlWJYFWcvAU/DMc0AqhRSZdRkxpnbHCbF31BlZ45GKnfwJhdK6Heft7S0helbvSICo8dzS+9ZxebqyrKUfru97nq8XZI2CftkJGGLENhaB4nK5MAyFEHu9PpXzk0rvn5SSmBU+JKTUCJFr2bfeh9hCqTycuB+TvqRV/o273+OP//d/id/5F/8hg/i+FHkM6YcOHTp06NAPpTcBNlFaM6VEMoqbhwearmceR54/foe7XEizQ8REipGQPD6sZJk43Z/phh4QzMvCz3/+iz1a+Pz8jG1bTucTxtrqOni8XyFnusaUWOU4IqSg6wbWGJHWgJY8Ty9clyttb7l7d4NUCZFmwvjE+vyRu0awLBeWZSSJzHB/S3//QHNzS3O+Q9mG7Ffi/ML8/B1tLRxPGZRp8cjqnhQsu9YGKWSN0r2WVkuhMdqQBWhTMPxbhG1ZFrqh7GBtO1HTNDHPM1qXvrCtj0xrTdOUWNwWi1zdSsipVjFYTH38tm2Z6gDXNj3Pz89IKbm9vd1BIN57+n7g9uYWt/p95271vg6FkhiLq/X09IQPvoJDikuYUulfSynRNMXFCSFwHUemaeLu7g6tNeM44ZxjnhdsHZa2zrriDIq9L20bVJum4ebm5nux0BjjHieVUmKUprFNwfXnzLosWN3QNF1xbavztVUGlD6/tkQ+a1n3l8+jOJ667PdRdtdijCzTzHi9cr65KZUHskBpjNHkmAir2/H+WqsKq5lQKHIo8cyY8g51WZZCjzSNJZLJUrD4lXld9udahqzEdRr59v9h791CbVsT/K7fdx+XOddln30uVV3ddtsG8iJq40MMCIIg8YIKSiAICSLkxQd9UNAg+CJECEgQRMmDdHwRxAf1wRcJgooICjZeCJIgJN1dl3P2XnuteRmX7+rD982xd3XSVnV31Tm7qsYfFnvtedaea6wx5xpn/uf/9uYrSim8fv2aaZp49/K8PX+UUhzv7n5oX/B8qudfKcXlUofntTKMhwOZwsvLC5fLBaUUPgRSKXTDUN9AWBfWGEAp8s7fPnooIZlyndG4FZx8+N+A94UmN9yUuZ3A7dixY8eOHd8oPgolDgGhrNw93nN8OHJ68yX+cuX69I50mnh49ZqxH5mXK8F7zNCz+si7ZcGsnrB61lh4/flnPDx8gtKCXBLX8zumKdMfRmbvEetK3/cYAckHFAWpBBnFu5cLWRnGh0eMlJA1YVk59Hfc3z+wrInTm+8hckIlj7++YCj88re/BcqShebp7VuuS+L+4RUpejQZTaKklfvDSAiReY3YYeB0mbEicby7I6TMui4Ya1HoWlEPpJTxsaoaIUZeXk4UISgFHh5H+r7bCMbtxf/x/h5ybjmnspVYSCFJIeKGAWMMb5/fYa2j74bNVlfJ1K1AQyGyICZPjBlnHZfLpe2BZUqpX2ed5Xy+YIzhs88+I4TANE9t764nBE8pkWWpGT6pFanUQhWtDUZplJQsy1ptg4itfOO2H/f4+G3WdUEIRT8aXl5eyBT6cWC6zFhrcc4xTQtKia245Hi44+npCa0L3W2+oVk+RaENZbMVfozjyLwsVQ1DtvFzTaZsKpiQgjxVsqqtgwK5EUSjzba/V0qhxMQ4DKSUOJ8uWGsb4T6jjAYqAbTScn84EkKgdw4SzPPShrkL3kdyy51N07Ttx0kpMEZzuZwRrYXzcr0ildyeE6KNfueciKXaY5VSlYCWQomRdfVYW4l051wbYC8bCfZ+JU0J1zncK7cNnltXf57FrxQE2tYG0ZRr++n+Mv/jxyCrsvthNi5TUIARCelG8rK8/wc7eduxY8eOHTs+CnwUSpwAxs7w9qvv8eYH3+V73/1tzucnrFF0Q4dyjsPdPa4fmHwkFIHrj6AtS4wUJfnsW1/wK3/Pr7EEz5u3b7fWR6U059O5vrhGYGQdTjZK0zkHKVOo9kakomQYnKXThvvDPcY4rtcZv0yQZrK/8vz2K57ePmGkxWSFK5JwuSDWFRMDZb5y1IqRQjw/YxV8+f3vI6RkPNyzhIhQkn7oiSkSvEfLSopyy5zklDDGcDwetwKLuukmcdZsswBaa968eYO1lsPhbsut3Voqj8c7rLFQClpr1nVlnmb6bkQKtSlo74eeQx0MD2Gz241jj7FVrTneHen7ccvc3QpPjDEMw7DZ6W5NmF3n6LqOvu83xQlkLevImZwrSRFCbtbQnCFnUMrg14hAcnd8IIbcVMZaOpJzVSdDqMd8G8ZOKTG3opLagJk3crEsC2FZt2mFl5eXSuybOimEILVMYK3qFwgU87TiUySVQj8ekVKjtWaeJ0I7V7cCmHmemeeZlFMjQ4rgEzGkRqzUNhNwG+5OKTPPtda/TmWMWNsxDEec67a84cPDQ7PCakLw2/e+EVn1QdbteLzn7u6BeVlaa2stn8m5Tlpcr1dKKXRdtX1O00Tfd9zf3eHXFSVlPV4lsZ3byJlUBqEUQjX7XXqvPtaJiVqcs4txP5u4Ebp/77P/k0//e/sNH82OHTt27Nix4++Gj0KJkwJYVqbwxOX5iXWdSDkw3t/x+MlnRBSXHMjGYNxA8BGnJUfbcY0RaTTKaM7TFaSoNq+4oJXCWo3JBqVtfeEtFZfrhSl4OqtBCKZpYrx/jekG4jwTJchUX+imVNUIgeQ4jDw/veW7X36J7XpUhHJdWK9vWcOKOxwIyiBiIF8VeZnonaazA+u0UrJgjXWw3HYdOSdWvyKVwtq+5uRaa2JppOtW1iGlROtazGKMZvIzUEitvt71jvP5jLUG3arlY4zklNt56BCiNAtgaVk8sdkPbztutTa/WiaXZeZwOGykQGnBNF2QKIZh2KYQbnbId+/esa4rfdeTciC2chHTlKBSVkQpSKUxRlJSrg2Oopa0xJi4XqbN8gkQnOXl5aWqiVKSikAItZFH6xzXeMXPC8Mg69SA1pRcuE5XDmPdfpumiZQT5gOS4X2dEbg1NN6KSJDVhoqsxSq5FISUrEtAj5bDYeB8PnM6nei7rildeTuHlMLhcECUwjzNGON4eHhkmiYokru7e3zwpBya7VXy/PzCMAwEn0jJ1/kDbVnmCaUlj4+PGxlVSiLle8VSKUXXdaxrJYF3d3fkDOfzue68Wcvs180yqbXmfKnKoBAC1zl8DJBr6yhUFc4YAwKWddpKSm7Kbz90rOuyNaAKkVHK4kNAilr+slfR/+wjZvXeQvl7pwZ27Nix4yeE31rX+u7tjh07fmx8FEocBYi1sjynRNc7+sMBNQwEI5lzwOdACLU1sMREuE7olFCNtF3nuU4IjDXTdVOy7u7u6IzFqJpROp+vJJ8oCebLzOl64TLNlFSQqdAbiwwJjYIoCGvmelkIa2BZVl4uF4Iy2IdPOXz+S5T+yHlZidmT/ETwF3KcmC8vTNcrXTfiQ8ENR7TtyanQW0PXVCmBqJX9MRLXlbW1Ud6Uqw+VrhgDMfpaP98ZpBK4wdF1lmWZSSlgjENJw7p6hJBYV99Jr8PPdeftw7bDm3q0NRxCU9C6OuS8LrWNsNnrvF9rAUazBnrvN/JX6/oV/XBrWsytzGTlOk0s64oUEpELOSQoNUfmXEdKmZeXl03VqUPZgnE8EnLh5XIlltq8ODRL6G2k+3ZbfSK1/wmI9y2SNyukdVWtug1a393d1X2zaSK0khJlq6q1NTeWgqA2hhqpSD5s+TqjNKK832OLKTKOA31rbVxbEYq1GttZhJL4GFnWtVpl19hG1dlKUoSou33LsiCaOnubRLjl/tZ1RcBG6m6E11pLSbnm6Nqxp5To+76NcdfHfJrn7fG2nWNtmcnOOaZp4nK50HUWKJUwKk1GUKREGkOikApIrZvarZjnmZeXl+0XOpe0W+9+DiBFqcRty8LlnZzv2LHjJ46/8Bt/6oet2zt27PiR+CiUOKRizQVLze+4wWE7g9KKkAJCQkmR4BdK8JADMQeWKSOMwziHNgZrDUZrHh7ueE4LRglSiOSYUM5wPV9YloXPXr+ms4bpcmJaZ46HI701TOdnxodHetfz8nLG9h2ds1AgxZnr+cx1jXz+y7/Kr/x9f5zh9WtOb3/A8/OXPIxHHh7vKShShpQKx/t7UoFYBMr0xASddfR9z3W+IApobaqlcF0RjUSlWGv8TSNK0KrjnUZQWJaJ/m5EiFqrLxtZGcdxKxdxtqvqSamD2bd8VG0MFFjbEWMAymZ9vA11xxhx3Xt1bRgGhs7VDTRrQWhiU4Bu5A3YbH3zPLedNdEICJutUIi6ZQdgbbOJNkXv7u6O0hoQQ0hAJSA31a/rOtCiqpPp/UyCEAJUteXeiKaUir7v8D5sjZ3WGfy6sswzwzhuswSrX7Fdx7vTC3fijvu7e3Tbv7terwAM/YC1jpQS67QgMjjntuITKWXNh611sHtwPaiyka/L5bp9nnNs5K62Ufroub+7J8aMUmU7h/VxMKSkWJa5nWPdMokFqxVJwLrOWOsYxwMhBC6XC9Z2uK4qrNM0VfWs77ler4QYGccRZXRrJKU1lyZKqQPuOWfW9YK2jm4YmJeJUjJ937MsM/M088nrRy4tf9m5Dh88IdS5Bmcded8T+5nHt7oXnn7910h/4/99X3CyP647duzYsWPHN46PQomTWpGsIYmCNRpZCr3tcNoiUkbGiFhnZIqInLHOkURhigvD/YFPXr/e8liiVeQrWQnLMl3wYUHcxqutRZlqr7x/9Zpf+tVf5/NvfQElEJYLT09f8e75GaENthsx1mGMgpJQRnG8f+DTL77Fw+tPuXv9ms9++Tt8+q0vuHt84NVnr7l79YDpeg7392jbsYQI2mJsT98fUMpwfnlGlIzWltSq7b33xNZ6KAQs80wItVFzXRdyjkgJiEIhEoNHSpjnKyGFtlvWAbTtrkqOqsVO0fdjU9rE1oL4YZNirdTPCFkqWRQFREYbiXPVDlnHuavN7qYIQSVvKcftA2gK2I0cQMoZrQ1d11NyHbautsf31f6l7eQVQLa8lfd+I6k3hWmapmb7rETLr3Ur8PY1Ugqcs00xi+SSiClCqspV13UoKXl5eWFaF4xzuL7j7uGeeVl4OZ82i+fQ95ALyzyTUt7srs7ZTZ28qX2CulEogMVXJe12rm6bfbfc3u3zrutwrmcYDtscRM6JYRiauhoZxv6H1DZjDLFZbEvJpBBQAq6XC+WDPF9YPZfT+YftuSlxOByI7dxUlTU3O2lhHAfGsQcy1misVpSYERnuxiPOOJRUtYzmOiFlzTI6a3HGViulFPhlYW82+dnHX/rifyf8J/V6Qk67lXLHjh07duz4SPBRKHFFCLrBokrEykL0Hr/MGNuhkHi/oBAcxyMpZgqZNQUQGR8DMsZKjk4nKFDiSsmJTCHnWAeOi+KTTz6hUK2LBTge7zGHA19973e5np7pnWFeZkKRfPGd1xSjmacTKc5ABFE43h24uzvi1xmzrsiU6Y0jzgvztNAdHjgce8LVE64zUkm0NggpiTHVXTVlsM4QQ31H+6YohRDw64qzlpQzfq3WAmsNMXlCXHHO4IxmXhdsKdzd3dXB6NNlI7JS1EIKay2x1eBba1upSB0Wv1kMb3MGpRRSjiglNxtijDVvF2ItS9FGUcjkUnNZsdkKu67bCk3W1gBaq/drBqsm8CqBCj5UsmMMvhVuGGOYrteqpDZ1q1Atrz54BmPo+r5lFEuzaQa6pmbNc1WprLGUkpuLr1BytfQ5a9G6qgim1d9X+2JhGHqKqHbTw/FIaj933Tr74bbMUtiGzEFsQ+q3DykEJTey5H1tUjV1Vy6VgnX1OFLLzU3ThNa13GRdl3be01ZYIwT4sKLWSpSUUq1wpNrZKjn0WxPlzUI7Hg54H/Grp3MO1eYO5nnGOYcxhst0pWA4HMa2m5dbkUuhlDr7sC5Lfc6UhBSqnddM7zpC8JxOJ8ZxQCnNMs9opeldhwRO1+d9J+7nAKlkchE//G7fbpPdsWPHjh07vnF8FCSOkhk7w/zuhdPLCkIyrxNFG7TWHPtK5oTUpJhYY6Joh9S1ij0XjZCa8+nC2HdoKZClIAVIpbg/HFhTRGqFMZZ3T8+knHHLynefL8zPT2gKQ2cwXYceH9DjSMyRyV/JywmnJb21SGeYridsKXT9wOXtV8TzFSMlCovAUHImBXDGkXKgMwbvE6fnZ5xz3L+6Z1mnLQclpUSKSi6996jW8ocUjIcDIXheTu+AgtGKFCPX6YIQdbvter3SdV1VrVAIKVCi7tCJphQtS83aVbUSjLEgqDm7FOscVKuUv22RVRUtb4UYN9IXwop1hpLFpqTV4pWa4bvZ96rSl9FGN9toYllmtFKbcga52QErwQne12RbzkgltkHv2z5byIm+H5mmC9M0cTgcqqVzmYmCtoFW8MtKyZnOWoypWa9lmqo9VlUFSyqBUpJMIeW07enVQpj6d6urAiaFpCDobEdIYSubkbJV8eeMNLUoJ8MHVtPakBm9J6WIlIIiQCA2K2pKqRb5jCMpVzIsErjOElJkWuaNKN9ylFJKUgrbLlxuSmfOmRgCZOid43g8MnvP5XLZlM8QauHMe3vk+xyCDyspq60MxhjHMN5RyFwuF4So1l5KYeirqhpzRGuJ0ZLU3pg4joe9nfLnAEpI/v7H7/J//6P/EPJ/+q16407iduzYsWPHjm8cHwWJq1YvRYo1M3R4OIB1TN6zrjPOKIzUnC/PLD6hTB3GVlozjkekMpxezsQcGI6fYKTg+uzRxgGF4fjA+XwhzDOkTPCeJXpyCFzXxLFz2F4zLxPuMCC0JuXIsk7YzqLdPVoWXNcz3t1zXQOrn0nTmTxfcVJyPIxYbZivE2ktjEZDiiRhUFIiSqJvdsfr9UJRNFtjxPu1KiEtV5VitS9JrdBaUYrCaE0VReqLdCUVWknOp3M9Z8c75nkCIZFKVeuf97VQjkrWbs2EQgjW1VeLphDI1sIolSDGQPABaSVKStY11i03pUghtfxaQSCwxiG05nR6QQhJ13VorbdpgpQSxtQ5ACErwRLA2qyYWqmqMEnJsq5cLhdc16G1ITR7Yj0fkdTIR384sK4epQ1CCE7nM0oKrK1kK6WqQIHAGouQkhDrJlot15NIqcilEdiYMLZurt1240rO23mi0FotNTGXLZt2q/K/kV/ZCFYdaBdIVa29pWXgjNaUQhskp7VCdggpOJ8vaCORWtfnaCk0qra9YF5Xj5R1W6/k+ntirCPFtFlLK7EUxFBH0OvY+xVtu9pQ2mYQAJRUeF/tlLVMplCttvWSsMwrRteMIzmRYkDKes5SigxDT9/VqQmtFEpLpssVAVhtsYfD13Hp2PE14C9/63/jN/7NX+fT/3Enbzt27NixY8fHgh+ZiRNC/KdCiC+FEP/XB7e9EkL8d0KIv9H+fGy3CyHEfyiE+JtCiP9DCPEbP95hCIp2qPGeV7/0Kzx88QV3r+7pOws5MF/OlBzRRqBMoesU1ihEBql0zXw5y/3dkVQiSIkxHZfLSsiS55cLIoJNhTzPGFUgRUTwvOokisziM0u2rEkiETiRGY1CS4l2A8od8UmwronHu3s6o3n68m+R4xXXd2TgerpQlhmdFliuqJQ4HI6kBCkGOmcZ+g5EIaZIzqkVvSWEKGirkUpSKCBo2101iyVKLWkJvhK4+/EOWRRhDVht8T6gdFWZQs4UrcgSYsn4EpFGoZ2mEEkl1cFtKVBG15FqBCIVNApNy0ElgcwChcJIAwlyqKUrMQRSqm2ZNyIDlZCL276YEI1sSXKCkmUd0S4FCfXFvxCV5LZnQk4ZKSRaKvzqK6EyipRCVXtcT0EgpUYZ08pgMrT285gCpdTWUqEEPgYWvyK1QlkDStYPIetUQUj4NSCF2kjjbZdPCEFptepFSkpOzfZYCe6trCWlVK2lJRNiICYPsgAJRAQRsVrTO1dV2pTJFCKZIgX9cUQaSyoQUrWvaeMqaU4FhdzyjLlAKqJ+5PonqK3hUkqJVpKUVlJaWNcL8/VC7zpKqo2Uwdfzao1lac2juaTWfFrqGwTaIKVGAjkuKBKSTGc1vbNIKqG7KZYpZnKBImS1p/qVr0OK+3quTzuAvZVyx44/APZr044dO37a+HGKTX4T+FO/57Z/C/hrpZQ/Bvy19neAfxL4Y+3jzwP/8Y91FKVQYsIZiyqC6XRmOl0gZzrj6G3HoT9wHA8MXY9VBqs0nbGE68Ly7oRYAiYVpE/YIjh2HX6eCMuCMwZKIcaADyvIqnIVAXPxvMwXooTuMJBFG9U2Cq0UOUT8NBPnhTgtXJ7ecX16QYVEnAMxZJS2xARCGqQyTIvnGiKyG1hCxMdIRhBzqZmvVCghb2PXUlYimvMtn0YraNHkXCqJEwohNDWLpYgxE5rNUQhB8J4YY2uZbB9NeZOyDXC3+v5SMl3nat0+Ytui8/59+catrbLW3ddKfKl0s3rK7ftue2K8Hxg/n05IKWurZM74da0TCi3zd/s3tXgk40Ok7wfu7h4QQrKu6/vJg1KtjFppOtdxvV4wWjVLX80Lam0RUm3nresHMhBj2uYTAHKuLZi3UpDbDtpNNXyfd6ukVElVFV+pCL6Wg7i2rZZiwtlaw38rO8kpI2Vt/1RKbTnIakGto+p1bPv2OJSNeN2O4VZKoppK2fc9XRsjv1k0b88R71vhBALvIyBYloVUYOjHRsTq4zRNV1KKLf9WS36UVs2mSTvPbXC+FFybY/DesywLWutmp63PJe8987Iwrwsxpa3F01oLQmw5xa8Bv8lP+/q0o+Jmo9zJ3I4dPw5+k/3atGPHjp8ifiSJK6X8D8DT77n5nwP+avv8rwL//Ae3/2el4n8BHoQQ3/pR30MIwXEY0UJyOZ24PJ9YpxmrDJ11KKoKZaTBCIVCoIUkh8R0OhGmGSvr7WFdOZ2eWeaJzz79jKGvm2KZzBpWQo6EHNG9IRA5XU9IrXh8/cBw6BjHgZQi18ulWsiAsKys00QOnrisvLx9y3qZOHZHtHL4WEBZpLIIFKYbEP1ANIbcVChtHNo6rvPCfFnodYdUtUiitip65nmFthtXK/YlFEHOBaUNxjikrFm0lN+PdXvvt2bDLbuWM7RhaGsMSkkKNVtWs1GJnCJC1CKZ4TAMAAAgAElEQVQLIepTIeeC1gYQzPNKzqUSKx+2hkXZcnU5xZoFQ0DO5BS3+vsbEdlGx9umWS633SmJkIqUC8vqKU22kfI9ibuVecj2PVOMGFkthjfCEWNCSoVSmthULCkV1jpUs4FqpaAUlJDkmPH+PbGTjXDptnlXCqRYN+yMsR+UfVTLonNua3u8EWBrLV3XbUUoRlW77+28llKJc8qhlce836+j1E28Wztn3w90Xcc8zds5KyWj2jyDFKp9Xo+bUktZqpIoN4JfEChlyblaMK21xJw2ch1jtV7WDcI6Iq+bRTWEQIrvSe0tK3l7vgkht3NurUXISh5zLuRcCDGhtPlayim/juvTDvgXf/W3ePmX/sQ3fRg7dvzMYL827dix46eNP+zEwOellO+1z78PfN4+/yXgtz/4ut9pt/3/H4QUGCW38WRnu7Y1VWvLl2nl/HImeA+5EFZPCpEUAkIK3NAzHA8ILbn6hSWszGFF9w5hFXNcQQuyANN3SKOJJVOE4DD0fP75p7WkISWkyAgK6zJTYsQoiTWK3Cr5u6FDalWr6bVh6AeyEBQha3NmEvTdiLaOyzRRSs1mlVzwITLNc81q5frGduUS7wlDSlVhSylTmgqXUmkZrkzKYKzbCjiAbadMCLEVmEDNh6VUx8JdZ5ti5EkxkFqDZykZYzXG6GYNzPg1QJFoY1FKo43ZhqNTSpSc0EogRSVyUoA1Bi0lklqoUVImp4RzbqvFryUclbilXMlcbNtp67o2IlCJ5k2BvClOIUS8DxzGgZITKbb9P9kygO3+CgIfIqpl8/quw1mLEryfMcilNUnWY1RCIIpgXVbWZaXremKMXC7X96Pp1m1TEDdFTAixqV2VCGqU0iBg9dWaOAy1vTGVhFDVgth1blMiQ4gIZCN9ME9ztUam+r1CrNtrKSRSSCipMLpuFwrEplJW1VSjlcVoS0yF2BRcH1a0rY/jTTnURreZiKVl9wopVZXudn83pbVmKNd6rG2MXGmDtW4jy10/IIRsu3wzxrpvsp3yJ3p9+kVGKplUMn/h9f/D0z8z7yrcjh1/NOzXpt8Hf/0v/TpCfxQ1DTt2/Mzgj/wbU0opQog/8JvuQog/T7UNMBx6YgjcHY+s8xVkrb+nCFIuNZeEIPiIUjXXVWJGSYnrOszQE0QhSoFwGmUtJWbenV/wyTdbXqbrK9mL04Vlrkrfw/09Q+eYrhPRrwgkzna10XGekVS1RMjaEKKsxShNXmZiqpk2rXWtrl8CsmSSD8SmtKxhIq2hWtNKROvaYZmiR1jVVJn3hRJ+9VvT442MSSE3FUuU0tSdstXg3+YDjNaVlDgHLQ8XQyabaqmMMZBjaE2QtXAkpapIFQqqHUNKVRfrup5pmogx4XoHiGbJCxuJqeShPj4l0zJV1Z+3LCva6O346hZdaSUjEh8iMebWlFiITf3R2rTildLGwSOSNqZ9vaKlBClZ1gUjLAVBTBmpDMjbBEGq2l7JlJQboSjteCXkRmZUVbbm6xXj6sD5sixIqYBcSRk0Ullzfrn9WUqB1DKAm5VVNpUzo7RqxLwSOESuecgcEaKSsRjjZtU0xqCV3JTLSnzFppLWY63HX7QlhDoQfxstb79XtRgmeEoWGKNJJTIvM30/1F29sCLbpAUYUloQQrT7kHS2RyCYprmW6bT9vqoaZrwPSJ1aq2l9Ud/1PZfzGbOpefGj2In7SVyffuWXfnFfWCghNyJXiqCNP37Th7Vjx8889mvTD8P9rv2mD2HHjp85/GGvAD8QQnyrlPK9Jvl/2W7/XeCXP/i677Tb/g6UUv4K8FcAXn/+WKpNr1rL5mnCpg4hJSUVnOuwxqGN4XB3T86J07tn4rJilUQqScwJ1zlUbwnrwhpWcoxM61x3y9aAGARiXvGLxyiL1ZoiIMTINF/JBe6Pd+RUuJzPpBjRsloHS6kkJ8WE1IahHxEILnNtVMy5kIPHx8QSA76AUlWdclITw4rtDEJB8RGlqQ2MshZ93EiO0lWtutkspaoZNCkl1jniunK5XBFGbo2ENbtUWwKzqCrirXESMjGGVj5Spweste0xAClhXRek0Fjbte9dM3LLspJKRmpd7XElE2K1X3qfttwWUElDAaVNKw0RlBRZ13UjjfWbglIaIWQjJ5WA5ZS2LF4IlZAYpSAXjFIYVxsv16Vmr7Rx1SZJtZsWPiA7RhN9QFBQjWwJITBNNUup7sfdxtBzKfRdR2jE6Xq98vrTz9sOW0QIiXMKSlXHjLV0zjE35fA2lF5JYm2lNMYiSm4WzYIxlTQZ45rSClqZ9hhW8hpCwNqRnBOyTUSkFNFK1KW9XDN3tx28Gzn23r//hbamvoEgBNqamu/UhuvLC9Za+r5HasXbt2/puq4Npi+bVZIiEO21eoytVbO9zhBSQNvBE1LgQ6g23WYtDSExDgeEkFyv1+1NiG8AP9Hr0z/8D3QfAR39+pFKRgmJar9XQma2J8eOHTv+MNivTb8P/t6//NdJ7c3IHTt2/Hj4w9op/xvgz7XP/xzwX39w+59tTUt/Anj5wDrw++JWrHF74ee9Z1lXrHU8PL6i70ek1IyHI69evWIYj/XgpcRKDSFDyPh54fpy5vT0wnS6EtfAPC28ffN2K6dYl5WhH7i/v2foR87LzMt8QVpDkZIsbgO3BWss1thKbJoFj1xbKEWBLEslZSXx9qsveX5+4vndE89v3vDuB1/yg9/9HdZp4nAc8WFBkBElsfgrKDYbYS7V5riuc8uuUcsvWhW9VAqpFEYbkJKQqgqilNpKNWrZiNxGtlNKLeekW7YqYZ3b/h68h5J+6E31GCvpqhZLy+o9xjqGcSSE+hghqrpjjEa3EouYErmUetwlkXJCSIFUEoTYtup8CFtuKue85fdkU1RveSwpJX3bIFuXpdkUKwnSUkLK5N8zmVBtfxLrbMvw+TpFoBTG1O0+KWvzqG+Zu7Ef6oB2yxSWlJnnSvq991tuzlq7kdV1XbHNCvnhSHtKqZWT5I285KZg3WYS4LZNpyqhbuUwtw/nOuZ5aZm+WsYTQsCHSsJTiizLXAt6/AKUNkFRtiIV61xr6pQIWR+bEAJaV/vkzdZ6O/c3a2fNMRqss+RUt/+c61q2sRba0BRhqereYuc6BILDeNwUy9Aygn3ff5NC3E/0+vSLiht5u+Ev/sZ/xff/tX/kGzqaHTt+LrBfm3bs2PETw49U4oQQ/znwjwGvhRC/A/y7wL8P/BdCiH8F+FvAn25f/t8C/xTwN4EJ+Jd/nIPIKTNfL3StgOHV4ydoa/nWt7/N8XDHl9/9Ac/vnimp1Nr1WLfLdK8RuRDXhZwyRddMlqzsh/uHR+w48ObpCZQGqXj85DXjq3vCsnJ9OVF8YZlqDsoaRwiRdQkYW1sxJZnr5YKQimE8kgEfEquPJJ2wznJ9OfHlD37A9XTGqprjyxlWHzHWcf/qEakV1+sZpSSrXzHWApqUA0JURes9ASsIqVrBiSeXas0rFIQUWGfxcd2UsHmeNyLwnrRltHr/olspifdrVRJTrAqXrVm92mCpKRlSaZZDJXGdw7TsVKEqXCJXe2ImIUrZSEL93rXxs1Ca1VS0eYDaxphzJqT6Tts4jJsl8cPijBsxtdpsZSHrugLgnKPkFbRGWcMaElIpQLfmyXWzIgohkFRlV7UNt9qgWAfEb7ZIZx29qtm8GAL90COVYp0XQoooZd7bWhu5XNe1/WxmKz0RiFrOUiN3dQRc1T06cmbxnmHst+kIrS25pPe/A22b7maXVFrX0W4qcVTaYpwhx0TONZs4z+9H0qHu4M3zhNZmK0+pCt+yzSY8Pz/Tj7XsZ21NobfnTm1IzcSQECicqwU5oo3GT9eZkDyHw2F7nLwPGFMtusfjkWVZiCFsm4A/bXwd16cdFf/C4cS/8ccjX3zTB7Jjx88A9mvTjh07ftr4kSSulPJnfp//9I//Xb62AP/qH/QghBQoIeiMRRXIgO0cySem00SJBS0Uy3niK19fIKoiWK9XtHXEXAje83D8hE++/QXXy5nvf/e79IcD98NrphQQWiONYSkJnSLKWZJWqNTKIYrEagsIApHpOvPy7gVrDF3nkFqzlkzyiaIV1xTonKYAT2/ecTpfEVpTrAPrsFJjpUIOHT84v3A8jOATGknX9dWmqGAYhq2BUEqY55pzErnm0oTWxBRAFHJOlGajU0a2TBOt+r2qW7d8VEqBaapKVN/326YZug6Ga6ObApqq0iIVWYCSZavmN8YQYuR8ufDJ61eVgK5rJZi8b8U0pjURNutptdiBNa62Ty4rxhgkirCkzSZYmmUwhEDOmc7VMgyjNH6t/2YYBk4vJy6nM+PhgFKyVt5bixSlDnFrgxTV8jrPM1KIel+lqn6iaUIxRqyr0wox1qFrlORwOJBak+c4DLx5965W72dBjJ4Q6ij7NoS9LBvxlOq99VVrtbVm3iyWpT03b/82xrhZJ5UCJXVT5tp5SInLZdnuayONEqBuCZac6fr6XKVlNnOpz4/QymD6vqMU8b6Fsw3Jx7i2sqAZH0MrWKnqZ24bdnV6QdW7lwItq/KYS2mTBPWxD42slVLaiHm9/f7ubtsN/Gnj67g+7fgAf/AIz44dv5DYr007duz4aeOjSMWWlCk+UnRs7ZNry5hlvFqRGXRR+HllnRbK4BApY4WiSInS1banO8t4PJBlQb4xJFHojgc++fRT5vOFAoQUmZeltiY6S+31KIiYUVbUTbZWqNH1PQ+PjxQKX739ijhPPLz+hH6sjYPOKc5v3qKU4XD/gO077j95jSywTp4oCodPXiN1LUVJa6gj1UrgU6QIkFqQc9o23oDNGmicRds65C0lKK2rXbFUIjTPMyklxnHc8l1aayi1tbFzjmmaeHl5oeu6eq5LwRiL1aZV5adagS+qHZJS6Lpqk1yWugF2OAxYa3h6eiKEwOP9HcBmiZRSIpRse2TTtjV3s1kKKZpFtJavKCkJvhKIW4mL1pq+65imiXWat6ZNKSVSCKZ1xTlH10uQME1XumEgIfB+RUqF1mrL1tXykkyOCRAY7TCmTjNcLheMqapvJrfGzriVe4hm6e2HgRhzGzQXGF2JSdd1+LbLZxo5uildlXzqRsqqrTXljBE1I5lz2qyUVfVaN0tpKa0VtWScq3t0gszx7o7QsgKrX6Fl+FKK256ekZraSyK3XUDvPeu64pxpxyc2kt91HSpUopjaePoNoimXBUUulYQqpeiHfrPtlmbZVB+0V8YY6dq23TRNP+3Lxo6vCanUNwKUkPyX/8R/xJ/9t/91vvMX/+dv+Kh27NixY8eOX2x8PW+X/0jUd/Kn68S7t2+ZpwlSISeYLhPRN/ukUNUiF6qidegGnHVY5xiPB4QQPL17y+l0whrL4Dr8PHM3jMhUKD7QoRA+Ec8Tylc7XW0ihOADl8uVZVlwQ8f94wPGGmKKpByRSnIcR+7v7nl4fCDHzOV0RSqF6waU65DOsUrJNWfmIliV5PjppxRlyFKSi2Bd/FbjHkKsO3BtM85ai275opLzZkW82Q6r8pG3QhNrLSGE1ixYyClsFr9bNsm2geqaITMtd1gJpTGWQq3ED8GTcsTHlULicBw4Hg+knHj79i3DMLQijGoBHYbDNlQtSn3xf8voxRiZp4kUwpa5CiFstfjW2q2q31kLt5KRVmpy25rzjRw8PDxUpYrC4+MjKIgpQal7d0pJjNZYZxn6DqctqlX/N3pKLoWYMyEnYsloZ3GdI+fU/r1kWWfujseqanlfpxSaxfFG8kopaGMw1m6NlbdjVka3nzW2EXdZR9WVZl4WUizbJEG9H92sqJIYPV3nOBwOrRClZjO991znidW3khhjSDltGbk6DVDnIrSUWz6v73uOxyNCSC6XCSlrac6bN2/byLxiuk6UNjJ/yw/eHsecM4iqPNYxdEVsbz5Ya+n6Wj50Op1IKXE4HOgaEQe+yYmBHT8FpJL5B61mfZ2/6UPZsWPHjh07fuHxUShxQtSWRy0VruuQ2pApNcNUBMoqjLJoXTDSIIUgtH0r3Y2U2iVPCoHzy0stCMmgKbz98ks619EjUFJTrhO+JDrjEFJRVL1dKFW345RAaUvX9y2PtXA5n8ghoYrg/OYtViiilEzXE8fjyOn5xOn8wqgeuF6vxFzwouA6h+07TNczTd9DpMhaClZInDL4NhVglIY2DJ3zrWykqhsiptrSKTKqjTXf8kxVBWOzspk2S3BTYS6XC845+n6sNfb5ZnUsSKGIIRFzzdsZo4mpVtHXQhTJ5fJ+dHtdMloqDsPIdJ6wKiGUIiwBFM0imehdtdutrYyjqkwCUSRZ1KHuW6GHb5msBJzP52a5FI2oJqw1iAJegusMMVVlSTQL5DJ7pFQYAesyV1togegrwRWR1liZiSm1bbNmE6TUvGFOXK9XHh4eap6OglSCh7t73r57AgZcK3nJuQ5lp5S2mvUYI1JWi2fNKFoKpWY0gVIE4zgw+5lMJJXScm0ZpWpJTIyRN2+/quPmCK7X+rhpXW2MNdOYKFA38VIixITRmr6XzQpZ2gi3pIRAAvq+7t1dT2ce7+7xsT5/Xr9+zfPzM4fDoRK1wnsyjsBah4+Z1VdSOYwjPqwUn7ciF+/9tnVXt94zspHcEAKd3euifx7woQp3Q9m5+Y4dO3bs2PGN46MgcblktDWkkrm7f+R8uTJdrgz9yMPxEacsy3UCKbFDh18mVu/RzlJSREIrrvBkLZpSFXnOiVwy07rCGuhch8qZTEEVMLngVW2ezO04RKtwr8PWkbAuLNOVsC5YOaCBOE2cLmd8WtFakUpAKliuF7RS2MMBYx1uPPDJ4wMiRnKO1ZaH4Hh3R06RLDVS1FKK26xASjWbdWtcpJVOGNvVFssYt/bCdV02he5mgbspPEYbjHakWCilZufKlhGro9gojVYKIQqpqS5d5xAScoms69xUqB5nLafTM8NQ1ZZ1DUhZyYiWGgkUBNIYgNZkKaFV1YPYji3FuA2H3/Jhxhg6a+oouvdYa4jtdudcswU6ruuF5eWlNkjGQKdruUsIF9YlAHW4O8WIVnpTlIoQKCUYhgExwdunt3Sdq0pjCizLVMklsCwzXdfT933bxZOUnLnMM871GxGGupsWWyNjzpl5Xuj6Dm3az+UsGUFMka4btj23ap+VTNMV57qtxOXDcpp6//UxF1LirG17eAqtVCWQQpAzaG22r++cI+bcVOUZKVW1dsbIGiPjOG5FOreR+brTV+2ZyGaZzHU2oesthbRt2XnvP1CIM+NhZJlnnp7e0nU9IhfWZf0mJwZ2/IRwI2+3uYFU8h6L27Fjx44dOz4CfCR2SsHdJ4/gJE/nF56nC3bo+fRbn/Pw+hWm7yhaglaknKsVrncIa5jnmRw9mkLyC36ZISUk4JPn/v6IVODjyhIDbuw53N9RZGaNntE6tBAk7yEnlnnm+d1bXl7ebfmkm8XteH/H4yePSF3VsM4onp6+RFvFd77zBapEwvVKJySPD0c6p5mfnzl99SWjMygt0U6RcyBHjxTV3iaEBFHLQIxxdWNM1Bxdvm2cWbvZIqv6IzabYtdVEnCr5++6jkLZXmzX6QCPEAohFPOyMk1Ls3LmVqxyGy6XzPPEPM/c3R8YhmEjONtumVREH0ghomR9sb8ugRQj0futyOM2ZVBSJoVAyfWF/62S/5ZdkxLuD2NtQhQ0grpuRG+apvdK39Djuo7L9UoIfmvGHMcRKQU5RaRksznKRoZzrhbHZV0JqVoNa/lHoe97xnHkcDhglCJGz/V6QSnRjtfjnKXvR67Xa2tkNK2spLY69n2/5eK2dlCt6bquPkdzbZnMOXM8HjcVS0pB3zuOxxFyJZyHw2E7/ptqWUnabSNOtnIZ8D7U7GKsG3br4qGAVro9H9QPlZGkVJjnFatsK1epj+ttUiGXWkSDgG4cQArmeUYZjRt6YqlbYc7ZbYtwadlMoO3Y7Xa7nxeE1qB6I3NKSP7XP/0f8Nv/zp/8Jg9rx44dO3bs+IXHR6HECSUJJTMeDjy9fa4FIa8eCRQihWldWGO1baUc0daSSq4v7hV11NmIpi54lrBgleZuPCKdoSsjfdcRV8/VT6QAJSaMkKh5oYQIMWB7g5OKKFXNV1lDypFODyhV6+Wl0WglGdRIDvCqPHK4u6PTlicpKDEgSyYFTyiFxUcej0dc13N+94bjwyvC+Yql5o9kGzmfp6mpcLeslIWcKSnVQfJG0LTWdcstZQ6HsRGBWq6xrivjOG6ELsX31fg5s5ECKSUp0zbDJDEFcomUFEk+/lDT5a0w5Ua6ck74GLbBcKUUiLyVpIg2TN45R8m5jU3rRsgySkpsU+uq+hNavqqWYWit6fsegNhaK3O+3X9hPI6tiTHz2WefEWPk7ds3GGMZh4EUE1AJ8bIsKCFxriOGxOLXqvpqxd39PSl63r59yzjW3ODt50TA8Xjkcrm0+QXZ1E/Nq1evtgmDW9OktXYjzLesn2gWw1s+rJRaiFJKtQkrpTDD8MGmXN7KTuZ53kgrtMfJ1N24OlKeKaUSu9TsnLXhE5SsCp1SelPYBLAuK9Z2m2K4risxx+3nq28aCLQQlCKIMaF0zR3Oy0wneswH+UshDLk9X8exPg+jD5AzDw8PteDma7yG7PjpwAj1d9z2qAay+QYOZseOHTt27Nix4aMgcVorrvMFIxVffPoZwSfK4rlerlzKV2gpKH4lLgv3wx2ddVzWgA+J0Y0cDj3LOtNJSad7rqmAFLx584Zfe3zF8HjH89M7Jn+Fq0fkgspgOstLPiGMxY4PrEKijpZXj/d88nCklMTpfCYVQRGKayxknzj0PSLOJDoOB8eru3t+8Dt/m0Lm8dNHlAyk5YzQhvF4oLs7sFxOtViEQpYgjEBpyCmRc0EbRUzvx65palXXD4giWC8z1tUSl4WVnK68PD/VF/7JkxN0nWGeL2gtMUYhRNxeyFeVKNfSls4RY9723AAQGoRCFoFzlWBO08Q6L/T9iBICkmyN9gnrDDnRGhYzpchKLJolMayh2q9yIvplG4MuOYCp24DBR4xS5BA5vbygtMCHhZR9a3jUFCHQ0hFS5P7+kdPzC9M08dln367EbE5oaVFCk2JuPCfi/cowjAhRy0q01Rw6x7p6Yoic1hnXd3zx7W9xPl24rpUM9cMRv66crzPauO05ui4zKge6YURqxbJ60uqRSmN6RUr1vBQyqZXLpJQRQnF//8D5fMaZjqenJ1zXNRU1k2IipkLwsc0DFPreUrwnNNUzp4gQCUHNFMYQty04bTtSqgU4otlypayNpyVVu2UxBqEMrq+KXPIR0xvCNKFNz7R4ctYMQ4exhqWpcillwrogc6KElfkccNZilGaeJ5ZlaSrwJ00RT1hXlUetbtnDHT+X2D2VO3bs+Anhn/6T/yzp3d/+pg9jx46fOXwUJI5SGPsDWluu3rOsVZ2RRrNeV/z5gkmFUTuMNJzOM1fvUX1H6UeCsqwisfqFlCKmO9CPHXlaePfuSjdkXi4TL5eZ73z+bTrrWC4XpvlKf7yjGw/My8qyLvTDwOPdA4LC5XxGZIFIGYng0A88PjwiEby7LiznCzlFeiVIIeGM42480o0HTtMVazvGoWe5vPD0/S/plKSkW4FJHX0WgJbvVbllWbY8VFWkam2/bTkrv/rWSLkg5W3rrZZJvHr1CU9PT1vpSQiJy+W52fcc1+u1jXqXTZGrSlBV46zVSKMrkUqp2iNbhiv4AKUqgSlGgg/EmNtWmOP+/p4YA+/ePSGVqGRgnVFK8fDwgEDifWBeZ3z0GF3tiCXnRko0/eA4n8/knDgcRqTU+FBbNMd+aOdIcjwet50yqBZUazXe+5ans2h9m2aoaT34oNSlKZc51zybcx0HY4ilklzRNs5uKmcIoapgORKCJ8ZCKXXjz4fA+XLCda7dZ/iglVFs5PWWJbs93wHmealf1VS9mxpnW+ulFJK5qZM5l+14rHXNHhoaaS045/DesywL41jLV0opyKaCQv2ar776inEc8d4zjmN7rtWSlVIK8zSTc8u5hQVtNMf7kfPlwvV6ZQDGw/uhdkE9Rucc0gn8vDAMQ7XR5v2F/s8riqCW++y5xx07dvxREdM3fQQ7/j/23h3WsnRdz3r+67jMueZadeve3eccW1yEkJCNRIREgkXMRQRIkCIj4YSIgJgQicQBAQmC2AlCIiYCCRACYUu2kIX32bt3d9dlXeac4/JfCb5/jOojH0vmHNtdvT1fqdXVVV1rjluVxrve73vem36R+iJMXMmF+/HEGhLXEFHe4e7vOA4j6XDkJSsGFHd+IMbC87zSvbrn9TffYE3H9Xxmrpb+7g0Ha5imiafnhePpxPPLmcsSef36Ky7zwttvv8Uozfcf32O94+GbP6TWysv8I+u6YK3l13/v76HQvLq/59APvDx+opYFozXp/EJVhhozvmRSCnz8/geMtZyOr0gJljnQGYfOmTJdCM8vdDVjkRREKYNzHWuMdE7GEtdFDKjW7Ch4Ywzzsgg63hhKLuS2V2Yb0GPbhQJ4fn5uVEO7UwKVUuRUKTmgtEUZzRpWIVa21E+IinnH+udsCUEMxrt37whL4DrPeCe7dyVnQkh0XcfxeIfWmsvlgtaa4/GOmFbuT/cMqW87ZIGcC7W0YnJF+xorRpl93BLg/v4ea6UAe1mWHaYBmh9//BGN5m6843q9Uqrsj03TxPU60/cdfd92dxpFUYAtbR8sxtbRJl//Ok+EEDjdPUhyFmR8cyNQhiD9cEopQgy49uOUBNqykTunZSLFhFYabR0SVyqc0WhtmS5XYpak73A4kFJiul5lL24bn2yjrtvnbuXbW6XEZjrXVfbauk52J2OMzPOM955xHJmAOawY1D6+OTcK6HaPlkXubSmyeyj37dh26yJd77lez1wuF4beUarbx1y9d+35s4zjiFZGyKe1UmSOGHkAACAASURBVKj4occYS9HlVjHwe6y//R/+V/yll7/Gt//Fn9IXdzN3N91000033fSPXV+EiasFPvzwAazjcH8P3nK8f8AozfnpzBxWFBZVIrmAP5549+0f8fDNN4QlsMRCj2bwDq8VcQ2sqaBz5d3rN6wx8OnDj3z11Vd8ev6E9467hxOPTx/59YdPPBwPuL4jPX5ivk6cTg/0/YgzhnlaUKVSU+Dx/fc8PXqO969RruP+7sjTU+D9+/d89as/xHcD6xKIIXM4dtSSiClw7D3nuOIagj6EhDaOQ+ek0FoplKooRQOFfCY4GmMYhhHbMPefIRQCtNi6wD5+/EjOmbu7O5Yl4HxP148sixi8YRxYltCSM08MAdWw8uu6Mgw9WisulyvWCv1Qa835fCWuK2/fvmNdIpfzmX4YOJ4EXz/Pn4u5jTHc359QupJL/vt2vLQyUAWOopTsME6XqaHyB8KaUJrdmIhxGCXBm1dqKVjv91213smu20byVEpjrSOlREqFfjjs+19a6T0lU6rse21d15Fz5vn5mXEc6Z0nhwb8qFBi4u54ZDWWWkIDjoDznnVd6HXPMAwN5lEoRYxLqYV1jXivGMcD58t5N9ZDq6+Qzy777p/33W6yrDEYbXB9vyeGWlushdwAJBU5jrvTiVIr0+UiZeotcVzT51RQ9vbWHYJzvV6JccV7+Svg/PIkFQne7eCc168fSHHl+fkJ7ztJ7mrdC90VhjUFKW+PEVUlnVvy3Iz3zcT9Xusf5NNuBu6mm276h9SlLLe/M2666c+oL8LEKaX4+PTI0B/46quvGO7umK9Xfvj4kel84TgMGG0pWKyRUbmCoqSM04pDZ5hDJS9XppzwqvDu4UQqkfk88zJfMc4Ql4nnR6EOLutELgWvNFUbitY8vH1HTYm70x3GOHLMLOvKPF1RNWKtQRvFJa4oCvP8zHW68vbrr/jmD75lWQPlXHcYSN97nLPEuNL1PW/evOPx8YnhcJTxuLRirZRfg94NXCyRlDJd3+Nb2jbP8/7S7r1jmiI5J0CKnCXdc0zzyjiO1Kr25KUUeHp6wVqLasCMkjODH9FaEeJKqRlVhOJYWio2zzNhCTzcP4jpQUYM53nl7s5LB9ksJux4PAKQWgH1Gpd9NBDYRzeXdSblTN/3rVetw/wE2JJiovykDy+VraJAUixr3J4wbimkMQbvulZiHvYRUNPGQZ1zQomcLnu6to0gdl3HPK078GMznYfDAedcMzti6tYkFRTabsRIu49Atid5LzunKlLOqAJRi0mdl5nHx8cdPnO9Xul8j9GSRBpt6PqBeZ7l+fGSnvV9/5NRSk9MWaY7Wxn8Bibpuk6uS04sazPVdye0ST8xcxZrdevvk7RvM+AyRVpkB7VWNLTrEqV4vGRCTHs1REqReV443d2RYsZZw/V6ZfByL7bU+Kabbrrpppv+NP17f+U/IP/27/7ch3HTTb9IfREmDq0E2mE14XxhQPHp+++Y5pn716843t0BGmMcGovGMl/O1JzprSZMF+aXZ4yqDM4BhZxaF5cFbxX3rx+4zjP3Dyd++OE7tDF8++232PHE5XzGGs27r7/h5fmZXCGnwNOnjygKOAFZGOAwdKw1U3Lh4Bzd3R2/+vobjFWoCL6zKKXw3pJqoWjN8eE1l8uFJSWGuyMpyYuzU5bT6bSnYVYbdOuIy2WWsbpmEMSACUGwlIIqFW9sw/Ir3rx+wzyvPL0874bOGBmXo/XN0XbBrDbkGIkx4JzndDyK+QmS0iktZqZzPYdezExYVmpV3N3dMc3rbhDv7+/3JCzGSFgDxjqMVa3bzWGto5TPyZFXSlD300znexSKdZWOt5ykZsAYw7oEQs4CVjGm7RDqnQa5YfxTEqKmlE5nTBvH3PbMUkpthLDK6Ghlr2uYLles9Zxev+b5+RmtFH3XQat20EoxTxPeO2KSagGqkgJzZVuh9+eRSIWSPUql6Np5v7y8UDSc7k+8e/dOdhxdRy1C0HTO7aZUrUrO0XV7cler1CPIrp/dTaPcZzFTUPHeM7dRybu7O7quY1kW1lX23zZq5PV6ZV1XXr9+Ld/QWKY2nikgl5S3LjsheW4msta6j9xKRULYj2Wjqp5OJ5w2hJBa0fpNv4/6Xbpg1n/AL97GKW+66aZ/CP2deEXlWyXNTTf9WfVFmDitFeOhp6ua69MjL99/j1KFrx7uGQ8DWJjCinIygkasXJ5eeP7xB7TKONNenp2mWHmRX0MiVgSIYQbeffMt31jPb377x/TjkcPhyKv7d0whEOcLyXpyVdw/vOLx43vSMsnXdoapgB1GHt68YTiMrOuKs5YOTZgmLsuMi5Hj2ONsT4pSKO5sB1qRleVwek1YJ7SGGBa6zjL6445sN81gbQlPpTIvK2Fdsc61pESRSxF4i3NcLmfpTjvccblMDIeRQz6whkRVhlylxHzoOnnBb31eVps9ddI67S/gm+FBiZEau57L5cLH9x949+5roVWuirvTQ+s+KzsifwON5Jw4nQ6UmvdkbDsvkLRIfk8i5cK6LNQqJmDrVcs5Q5W+MafNbnBqrVynCzlnTqcT1nkxZ6rRPVMCpRiGoaVUsrd3vV6Zpiv94Hcs/2Y8tzHFbcxU6gT0nthtCd12fJLKObTRxCAm0SmH33rZjHTGlVxIOWGt4TCMfDw/cn458/bdW2qtXM5Xjsfjfl+UkhTvcrnsBeexdcrJ7p2MVVrnWnXBTIyZYRzRLRVL64KxBmPEPFUApXDeoo2c6+PjJ776+ms5hm2P8e5AzWVPYEtbMt+gKLmNoZpWH1ERmqZCtX3GQuelkH1wjum64Foh+U2/n/or/81/yl/863/KPhzcDNxNN930D6X/5N/+q5S/+7d+7sO46aZfrL4IEweK+/t75sczy/VMnmd+9c2v6DvPOl84P0tPXDeO6Ps3XB7PTE8XasjkKobmeLij1sr5+oLSGm0bTt0oUoZSNcp1KOt59forNIqnlysmL1hVyTlxnS7cHY5A4Xx+pneaHBUpF/rxjt6PkBVeGTptoBrQlqcP77m/OxK0wmlDfxi4XGdSKrhuICwFYxXW9ZiaMT0MfU9Y0g5TMUqTcsJo00bRCsboPVWy1lCBnAO5ZFTblzseT3xsI3q1KpzrUKa0ZAsOh7u2m1b3dGqarjij/0Q59fbjWgsKhXN27z1TDXoBoFTd+9G2cb7NZDnnGEdBzPvO8PBwkp2/VradUxLyo1INMKIxWgqzN7DJBmnZjkdrLSTMnLg7npgvV4oSsMtGp9y6zvqhJ6VMjKGVna9UMofjgF0FSLIsiaEbyDnvY4TruranEGKt+7FYa3ewiVw/R62qGa+JlDLedZRS6Pu+Xb+K3jrXtN3N2el4otTCpw8fGQ8jb9++ZZ7nZtq8XAtjWy2BIrURTqV0q1vQTNNETolSoev6dl8zSus2Yju1AnK4Xq/Sq3cQkuS6LpLYvn3DNF3xnWOeZ1Ku3PkjMZedarqVyIvxrjstdSs2zyW3+y2ml8K+v7ksQdI67/+BK1M33XTTTTfddNNNN/359EWYuJILJVUqCteP9ENHqIXl5Zk5BpYUwBo653j88J7H958wVfNwd8J0I851GO0IYSLEhc4PdN5TU+b88kJ/GPjut7/lMJ6wwBJmluuKwnBwmUE7srYQVx4/TCzXMzEsmGoEoT6vLHPi/HiBWjkdjxwPA0obQgzUqqgFruepQSscVjtKymgQUqHSrNOEHzt8Z0kx7imVJCwGbyzTNIMC3X5+exPe06hSoVRKLQzDsKdyzgli3jpHSQWlPu9BbcTDWlvCYvSeMC3L2kyia91yYtRqLUJUVDJCOc/rbgrmJe6J2vaybxtQY/vM8pMaA4GItHqCnCi5YK1DGYMxFq1NO74qhdVGvsY4CtQkLTPjOEIpdJ3jdDpxvV5ItTIMw75Pt+5Ux9rOQ/Hy8sIw9Nzd3ZGSY5pmcsm4BkCRvbyB50+PeO95eHgQA9TOI7XUrpSCGzzHcaS0XTtrDV3vyKnI6KtSlFoJa2jJmQBaxnFEa8hJRh5rqUzXq3xN5wFFKUIlBTGPpZljMVZ6rxJQWmOVJmdJUuVPjfyeDdJSCntCOs0XNG330BiOxyM//vgjb9684f7+nvP5TIgRBbt520x9beXi1lqs9e3zZVzUGEdOWYy+9TsoZl1n7k+v9lHWm35PVW/QmptuuunPrv/25S1qDj/3Ydx00y9aX4aJK5XfffceZw3D0GGM4rzOGFXphgFWhTaO0Q9cr0JP7HzHcDownI7Y7kCcI5cPZ6pW+N6jUJQYqWFBd5acJgKKeT4zL890rmfs7lAlYTR4p4jrTIqBp6dPdJ1DOYdBky8LH77/LTFm7u/uSUukpMowOEJY8dZyvk5Ya/DDgcscGumvh1Lx1kpJcwiow0hMmRDyvgu1LAu5FJQ1aGv2F3DdRglLKcQ1oIxuu0i5ES0V2gg0I6aI7zrW0Eqrh4F1XcXYtTHAUhKHccRZS2nI+1oLKVUxVUo18wO1yohqCBFnLVqrHVISS4S1tsJptXeYyY6dxXlHCAvzrBp4w2CtaqkU+wu/MbrtzfV7IrYh9UF60GIUk7qN7fWD5+X8JDtn7edBxjYLdU/EoHI8djIOO00ss3TWGWV2Y6wb5KWzau9m28zkZzNaWsI4EnKUrj22pFCOUSvVDE2Re4ba08qu8ygNpdZ9XFM+R4iU2ji0/my2jTY7mXT7fKXkz4j3nlIrpaSWgGqc96QcSYnP3XCtyiDGSEwrFTHU0zShjey4TdPEOI4CXNlIoH1PDJFlXVExSsJp1A5Rkb3HhNJKCKotfVvDgndSbbEsC9NypXNdu483/VKV2/0zt93Gm2666R+x/ru/+m+i//b/8XMfxk03/aL1RZg4UPzhX/hnqLqS4soyX8C5BvVQaNu3F2/LqzdfcbhbiWsArVkApw1m7Bge3pDnJ1KplBgoqWCNpcTIq1dveX46c70+YV3lOHjZW0oFiIQwk2sFbRgGD8bhxgNGadQ8YXpDPw68+eorhsOJ4XCPDs9Yp1lSJITMt199jR1H4rqSS8WQWzIUSDlxur9nDgHtHNgeyopSmr7v950yrW3byzJSwAy7qTDGohQErZmvK94XqmrlzzGRYiHV0siOW8Ijic7Qd+Qie0opBWJY6LuxJXLiakqpYjhSljSuSEdbTImcCznJ13LOkoOYFAlrZPSzFCEzdtrtvXalVGrNpPZ7c05tt0qRUsU3kuFm7DbaYim5JZXyGTFK+jddz5S2ExdT4vnpE9Y5nHMUxMDIqGUgxYSzlr7zlJLas1b3HTytFMs0Y5UY4WVZ9vFPtNpLwTejHRv1sj/KOGaKUtaeK+2eOUouULdiboV1VsYLnSaX3IAfshtYSiFFGQk2TkrYbTNFW4ppm6mXfrYqn9nIndv1DCFI2XaDy9T2DMi9cpQM12nax1+Pd3es68o0TQ2A08ZqayVXSfescWhtqLVQYf9mQK2FnCo5yZ6eAsK6AvKsbAnvvEwC4rnpFyuj9G7k4LOp+xvXVxx/cxuWvemmm2666aafU1+EidPG8O5X32A7w2/++NfkWeFdj7OWvAaWNVEr2DWB84RcuEwzRkuHWu0GOnfg/uHE04ff8uG7Hzl2B/7oD/4C3//w91jWiQ8fHylZc//wBt/Jy/M0regsY4bGIGQ/a7h7/YZLSCjvhejYd3z1B9/y+tUbDncPKDswx8I6v6emQK7Q3x05vXuHsZZ6PZOWheuy4Aw4rUk5MzpNqIaqNMpWVJKRP6EqFklyjPw3SqGU3pu2tNZQKzFEyKVVF0SUNSjVSwoyBw6nO5Zl/QkGvu2wafDWUmuWUnFjiClgrUfbNoKI2oEnVCETGiOkuVgj1gmVUNfCmiUts9btBEXnHLWkZt7KbjxLw9MbY3cjEEIkxQxIv9uWUn0GodS9KgB0K6JOKOB4GFnmhXldGIaR0pIv0/b4UhIjU0tBK92SzUpt433biKdG7XuCG+gE2NPPvu+xzjVzt9L3Qm+UxExTm9ncxg61UthWpVCQrjj5/CxmLWdKlajTOb9/zjZ2aIwB9Tnx/JNl2Z+vx7arlkshrEE65UwzXFXSQEnO2I+373upbGiAmL7vWZelJaECvpHkNjL0YxvtrJSSyY0CWlpxulKgtJauwe14FZwvLxwOB6brxPl6Qd164n7x2oycUXpP5P6z/+Hf55//r//nn/nIbrrppptuuumfbn0RczI5J77/8XsulwuPj58k1TCGEoVSeBjvOD28AmsIKbGsgrKPMaHQONuhlCEXSUWq1ijn8eORbAzvH58w/cDD23e4fmRNiXmNoAwFRcyFUjW+lz23UhFKYsrM0yxp13jAH49U74gaHqcLH58eeT4/048Ddw93pByIORJSpCgw3nKdJ9YYcN4xLTNd37W+rUDKmUKl1IrrOlznqVRQuqVfeSdGbi/6IQTmeQIq4zi2fSstsIqGzTftpd5aK+ZIqYb/XyhJ0invnYBSfgKtACle11pLggRt9DO00TpNaMXUStPolJ+P8TMEpHzuMFMKZx1GG7TSPxnhDLvp2H7Ptlu37XdtadOG1Q8hNPBLO0Zj96RMjBSkJKOK8v+YVkotPXxK6f0YU5TjPRwOaK1br1/fethkbHKrMVBKMR5GxlH+3+vlSs7SGwgVo1Xr+CvEGFnXdT+vnOU+bkTMzls0ihDW/Zpt+2qlFEoue0p3uVyotTIMPTknYgxoDc7JCOm6Li1phZwiOSUpaVcK3b4XYLXZr+VWtXA6ndo+HQKZMQZjHdpYtLHMy8qyBpSy+K6X+VrYdyCNNmjYTeX2rG3PaMqJcRwoN0rhL1q5lt3AbSlcrgV1u6033XTTTTfd9LPri0jiSs6UHLi8PNH1jtPxQLhOLGGlsx1dP6CsIbS9nGEYMIj5u3z8kTFVtDswhyvX54+UvJJL5PnlEW2hP3a8evOKnDTvf/vH1DoxDkdAk4zCeyH4jeOI9Q5jLGsMXK5XpmkipETnetnnCgk0eKt5WVYO3uOMocTA86cP5JLJKeOdo7OWw3jH0HtUhWlecHah0xqTaxujjG3nqO7wChlbFH+9jRdu0AkA6wy1JkG/Z4g5M44Hum7gOs94L/1g0ull8NaStezklVowSpFSbiN7DaDC59026yQRKjlSi6DnNxLiui4cDqOMWYatf021/jlNRu9VA13XkquUsY28uK4LxoJznhgzCrWPMpafJGWfR0g/UyplNDAQY2iF7GI4jPN03SDXrlaoWsyoNW2sMO27YqXklsIBzVRuxm4zirnKDtncOty0MaBVKxnXGG1Y5oVh7GWfrYiBzDnvdEkxlmJWrTVY71nX2NLE7XMlXd3Od9uD26iZ3ntcSwJDXFp6BykGaDuFRQlsZDdYxjTzTDPQloLeTfVWabCNPUqR/EIIEa0NznlCjVQg5UJBjH4sRWowWgeYtZ/N85Z0CohGRiv7vt+8302/UBmliTXLd3Z+8nM33XTTTX8e/ev/97/D+MML+ec+kJtu+oXrizBxCjAUtC48vLpDA0vNrWtKU7MgzWMtlCVzuj9xN/Q8fvzA/PSBPM2k/oRmJV4+QqqUMPDp00quE998846cFp4/TRgNBsV6fqEEhzlZhqGnKoMd7hj7Dk1huV7RITJog/eWY3/AaQ/Kyg7aGjiOdxw6T0mZZXkG5KX4cDhirCGtCYxFKUeOgcF76ipGqpZEtqMkfz9B2qeUCDGilfSNbRTIdV13kyNwk8LleqXrR5ztOB6PXCYZOfReIBPSC5fIGrxzeO/IOVJzYQ0rnR9wzjJNC9pYrLMNFFKISYiFXdeRsiYnAaGMzbiUUkF9NlpaiRncACE5x/3XJK3bTIZGtxTPWoN3/X5um5n5acK3jTnuaVxcsMawLGsjXjqssVSl9l03oMFAtrHOljM2YyheuAFjGsp/g3Jso4fee67TJA+oVtIbV+TaixlMlCwjkhRQm5FtgBi0QmnVEqrc0kaBvDhrwYiJ20ZRtxJtgJjECI3jsP+a1hpjdTOLYpq6rt/N7jYmuaW32mi00oQ1kJHduA1ispm4DYSilG6G3gosxX6u+goxUgsYbVv1RUWr2qoILCEE1nUGJO2LMeC9awXkN/3S5dTnrr8tlbuBKW+66aY/j9R/+Y78d/7Xn/swbrrpF68vwsRprcFqXr15Q0qBl0+POG2oHsK6EGOmaEVQkK3m4W7keLgjLJHH78+k5UzBopxG6R5sBaupqhJDhlQI6cLL44/c3R+x5kiqK2iNNYVaIsNhxGmDVQ5VCiUUDsNI1ZANGF/JBLxS6BSp88rgDJVENQrrRnLKdE7hfQ9VgwZjoZZIjgvGecCgtEObjhBKQ85DLKuYIl3x3qCVbfQ/2172E/M8ozV0vcPYnlQrWstO1+OnTzIaB6Sw0Pc9NUsJNJWGrAeFpgLWCPgkxba3lSshh9ZxJr15WoO1PSkK5bJzHf3QM6/zTmI0RgtaPwsQo0ZQ2nC6f8WyLsSc0Va63pQBowXQsZkHbTSlLJRc6P0o6VBOlJLl+HJBk9vO1kJKGes8IaY2NmpJJcM2Yqm3smshViqtscaQc0IVUEpqFKhVoDFKoVsP2/W84J3DOEsqBW1NA8TIWKICakvbnOsASdLQgtz3vtv751SV1EK1Xbx1CRht6ftBUi+lqGQBo+QECOSlUEFJkbskY45hHAlRoC8Cm/FoY3ajVYvs/+Uke5DIih6VBispGWM0MciuI7WQWsfeBlDRWlGrJHjWKlKUz6o50Vkn1QkpYrQm1YJSplE1t73CSAyrjMJ6x/nl5Vb6/AtXrBmnzJ/Yiftrv/1X+YP/6UYdvemmm2666aafW1+EiasKjPeEIjTJmgspBJZp2velalV0d0fcw4nu4R7w9P0Jb3pyWUFBNg5/eIM3VqoKACo8fXxGV5jnF5w3vP36W45vB17OF5h/RJNQOWJth1OKXMAZjzKVrBNLmEjxwjgeiDjilNBF4SxMYWFwD9juwOAGbFaoWqBGclnxvcGoQkgRZRwJje0PJECtEyVte2gKretenq0NlCwIe2sdkiXJ6FzOBa0MznXUArnI6OJ2rZZlIgUpEe+aQZEKgLgbH4sh50JIGwGyUEsm1UJVFWs1RiuWdW5dZFoqB9YgproUxrETs5kSqnXbrevadsgOEAMxZ6xRKKvJVSAZzlqsNuRUmJcZRaXvPDm19E4pCtJnV7UhhJWiKmhQxrC280ApQgpU2AvNla6yVwhYL2TNmLNcw1z3egG0xrRRylgyJUW0syQqGjhfzvS9pI4xRCjyIhuC7MJtqZXvPClnQkoUQiNSykjjMk8CYjkeuS6xpZINrNLSZXm2xdQ6a1hjaCmX1AnIXmIiVzGVOWZSTnSt9iGEQFhWMZU1yaija0XspaKNpfNC96RRSAUuI4Xip9Np33Pcxm9rKZQiRrOzYkRjjKj2TQNVNSWLOTXaUslSJ6DErPddj3fdP8m/Qm76xyCN2g3cpv/xf//L/Av//e076DfddNNNN930c+uLWHCouXB+euGH9++5LBMfXx45X14oOaJrwSkYrOPkOu7dwPXjE+enF1Aa03uqUSxZxhSdsxzGnofTPSUlFIUcItPlImkUMiLYWYczBuM6ci7EsFBS4OnpA88vn3CdaSNziRIjhEhdVubnR14+fs98/kih4DpPN/QcjiNv37zidDpgDHTetdE9SSswuvkHSblU6+6qNZNLks417RqMQ8qcXfsa83wlRsHIU2V0LqVMTmXvI9uIhhtpsP4kBdl2n7adK6M1zhi0+CKsUlgtI4W6mRvvOyEQpiRddMcD2hpCS3tqraQkHWq+62REtI0Edl3XRjlzq0hoe26NgCl7eJ93wGpl71b76Tm0o6fvpXOslEI39FQl+25Ka0wDoaRWwJ1Tav1ycR/RlGtQMfazod3MsjEGSv0Jpl/McucdWlWBwdSMNkqAIVoSiZIL67ruI4nbzlmKzYg2kMtGmNz2A+d5xneumV4Zc9zGN5ewSoqn1N53l1JCazHcCqmO2CoXfrozaK3mcBjFrLX7sI1hwmf4yP4MtARuO4eNZkptCaZi7+dblgkoe4efbn2F2kgVQ0UopNY51pC4XhcOxxMbLOemX6b+1P23G9Xkpptuuummm74IfRFJnFKKHAPejoScxDiUKmNcKRFDAh2JBfoC1TkO9x5FxXaOanu63nN3uqNW2QNSYyavK8+fHqkNqe+VwnpJrDIVpbUYEeNQwPnlEVAyWukdth8JcUFR6JwjhpWXp0eWeaZ4B+4e0w8orXh4uEflQsqBmiO5FHovvWHXNWCto7Q9LJUizhpQkPLWn1aAso8Y7lh88l7GLLtYFWX0vs9lrW27SHEHV2yEx58WV6e202aMEaOBEBVN66SrKe0F4NZvII+Cto6iWsm4yigEcNF3MuJ5vV7FjFIohWbu4m4gtNaENWKsxhoHCEGyFjE+xlgqihA/VxikRnRMKZGpDMOw0xWtc6Scd2Kiazto206YnKOllCpF4d5jnJUicauwDRCTW/IUW2deCgF7ukNVSf7God9pjl3XyS5QqtI7WIvkoqW2EVe5rrbVFaSU8c3MxhiEfHm4o5RManCXSkXr1heXZSRzWiU9LbWiqLtB7IeOMlemacZvnXilyHNhZHcSwHuHtTLa6I3GWi2jmgpUI2huiWXO0rt3vV5x3uPbPyEEua5t9y+lQCmRcejluQtSF5FTRmm9l4GHkFrRe0fXyZ7jjWzyy9efauRuY7I33XTTTTfd9LPrizBxRiu+en2CQ8+Hx4+M/YizI71xXOeZl5cPaGt4dZRCZBUTOq44FN5pQixQKrZWlIJ1DXz83fcs80RJWQxc58kV/GHAHnqM81zXFWMs3soenPViImxvKQpCEBphZzw1JKbnC5fnZ5awcPdwwlLRRvPh0wdAU2OmrBFvNc5ZFJ8TK2MNylqIQntblxmK7naYLQAAIABJREFUJB4bNREUKW2gDcOyTNQqO3C1wmW64lwn9Qsl4r0QAGuDXRhjSekz3h/YKYTwuXcsRoGbdL5HKcW6LNLD5xzGGZTVMqaolPTe1cq0rABYY4mhYK283M3zDNAw9mIcQwh0fYdqpEQxVxZr3Y7K985hjSMsCwqhKFZgDVKMvqWLqba00QuYY7pO0quXEyWJ0dsSo1rlfiilMdbgXce6rsQS2whj2ZOEnDMpR7RWOO8YxoEYpDfNGE0Iq8TUbYesQiN1VrmXjZZ5naY9Dd3SPdfIILXUvW8txpVKoe898zzJKGwzvMsaKFXulTaGGBNdJ9fDejGtRhlyyXt1wlayvlUtXC6XZuplJHOeJ8ZxxHvHElZyyAxdL7t/14nD4bDXG+ifpHLrugrRslZyCCiV6fsOY/XeW1ja+GetoNnSzUJKbRwazeV8/ifxV8dNN91000033XTTP5X6IkwcNUMO1Kg5+B5VOy4fntHe4w8PvB6OdIPnzZtXpLDw8Xff8+PvXjgNA0pDbx1lCTyu7zmOd/iqeXz6xDRPdIOnPx4ouqLRvPnVNxzu75mWFeMdxnfENdA7yzgOaKN5Op+pRuN9jzOesFY+fvjI5XJmvHvgfvQUozi+foNxno8f3+PMRxwamysVKdAO64rvBoxzaOPJucjLdxEIyGaEtBaQiSQ8AvxISQAZW5q1rJGYEs73jcJodwJlCAKpuLu7o+s6Xl4WYowc7o4yphhDG3uDNazUUvBWusaWZSGnQtf10nVWq5R1t+FP1UrHs6piao3FIOOJW0m3UgrnDVDwnW0VCHVP07z3eOcppaKVlv299s38rusJ67oTE0MrkO56MZglpz1NnKaJXDLjKGODiYSq0rNnvWvGLDdAh5R1G2OY5lnSylzQSkmCpFszQK0Yo/De8fh4lmTTWmJcKRWMUTgnO2DbdOBWii73TqH1RqwszZjJuKxWGqMgxAA5ohp0RcZsM8aIQSu1oLWlH4f9/I2zdKp1szWYibWuQUTkunYtdaUVra/rKkRT7VmWmRAWDofDTr2UpLYjpcKrV694eXkRo9z2JX/a+5ZSEjiL0eRYiGtA6SKG0loyZb8OW5ef9AdqLpcLb95+tY9y3vT7oX/jb/1b/It//cwNa3LTTTfddNNNP7++CBNXSiHHlTxVnOmg7RKtMXF6eODt128ZTiPGwHx+4fHTe+J1YYkL1MrQS8KwTCuX5zPDMHB/d6LrPKb3GO+Yc5SCa6WYl4V5Wim5onIbS1TSz6WNAWXo/MDYH9BVM6WZec3Y/si7b7/C3w8sOWG953R3h9aK89NHqra8fvVaKhHCiumGdoaaWhXLstB7Kfvuek9FRu+MNo2JrxjHA8YolnXCOcHTxzYSdzzetZ4yR6lSKg3sBkKw/XJLC/VzUXiVkcQNbqKNwfcdJRfCNOOsRxvNvK4UVfB9hzYWSDjnSUl66GqdpNtMS0eZpEJSjI6ScmrvLcZoUhJQh9YepUwzmmonQ0JtNEmLMZlatnqGA8uysC4Lvus+j4EqOce+mTug7RSKuco5M01ToyNK/97et+Z8G7mMFKXQ7fdoJcXjIQRyTHhvGfqBZZk/w0aMaRUSC6oYrPGkIuliCIGiYGjmc0viatvN1NYSUyWmTHfoW2IVcc7tO3i5Khz8JJlLKKNbImj2MVNdPidw6xrIqREuS6WUzOEwAuA7B8o14iWcz2fQDu+8/FkZRkKIPD09kVKiHwbisuy7jKbVOVRxuGilyM2sOasxhpZoKrTR+z7iZuSEHuoIcZUaipt+8dqKvn/942v+2b/5f/7MR3PTTTf9kvUv/fW/xl/8X/7mrSPuppv+EeiLMHEVeH65YvqMNlKs/ebdG55fzqzrGZXvcHok1cx5ulKcYXz9wP3hSLxeCfOKtxbnPefzFWMd3TDIPheaFBNLjBys5/pyQauZuGZ65+jHA5TK+XLGhcirV285HTvWNbBcFqEBpsrDm3d0dyPd3UhxCm9llLMqxTfffE1ZJlyVDi3rPaBR2rLEiNEdISVs5xmGnuv1TFxXMmJQKhBDpJSKtY55Xsklo7ViXSPGtW66wt6FVrOAPI7H4/4SHWNkmq7040AqWUxG627bzN32gr6EgLNSZK2NoQLOuz2xSzE1sIompVXooE7SRGstU6s76O2WgElfmLWHZihrQ9yLcSml4HwzZYrdVIL8eNWy12aspet7SebYOvHEND2c7gnlc2F1CIHj8QiwUzGdkbHKDWwC7InQVpieUqKScda1+oFMLhHvPTEGMdFLwBlDioWcIkYbjPU46wkpSQ2CYt9JrABtL1FpQ6mVtXWl2a4jpYxSAhDpun4Hv2jrd6pornJtY5J7p7WmP4xczxecNm2frciYZiNBJpWAsid8OSWu87QnuLVWnPdiANse3bY/eTqdWNd1PweAEMIOTYlrIBs4jCNKGdaQZKRSyXOqWt+fcVaonW2UdMkrL+cXPqNAb/ol60/sxd324W666aY/hx7+n0x+ev65D+Omm34v9GXMOynD+09XYqhY7TBWE8tKrQtlPXP+8TuefvNrPv3mN1yfX7CuZ3z1lvtv/ojX3/4BOMecEu4wcv/mFdUaXqYrl2Um5oRxTsAUufLy/hNP3/1IfL5QpxWjNd3Qg7ac7t+iTcc6J2w1fPr+Pd/95jesy4T1hlASL/NVqhB8J2OSVhFi4HgYcFYzT9e9MFr2zQQu4pyjlkKMYg5Kg5KYts+klOZ4vCPGxDRNzNPCsqx7upPLZ6rglhRtFMqtEBsq8zzto4kb5XAcxz0xWZaFUsUwzGGlP4xoZ8VwNKqiqhUFxDWwTDPUyvPTk7zo57KP4WljmKaJNcxSKzCOu3GotTJPs+yLGdNGCyV501ozz7PsX7Ueto2yOE3TDmj5DCoxxCjJ42Yyuq6j67rPO3hdJ914tZJixBrTCJdiDmOUvTjv/ecEUItpMUZxOBxY11mKuSt0zrUKAjGBzlm0s8SSQMu5dn2P77o2ninHuR2XbfARpdSeLm6mdZ4lMdyM91bmLqOrSp7VKvTSsR/a17f7sXvv6fthN1/H46l19hleXs5cLhdATOvhcMBouU8hBHKS3cu+Gyi5Ml3nRr9sFRTtuFJMWGsoFV6er6RYybmSU+vIU4oQEku7H7rVSPR911LadOOa/B5oS+G2f99u6k033XTTTTd9GfoikjhtHXev3jL0I+M4EMLC08sHbIVOa8rLE9fpStSG4f6e4e6BfjwyTYk8RfrjHTkklLUcxjsulwspBYa7IxhD1w8Y63DK8PHxwqkfue8HaqpM80pBcbi7xx8OxDmwTCt5Wfjxt9+RSyKnlZf5hZe4oLzj3be/IoQj6MLr+xN5mliXBdvSJiFDRiqGwfeUUvbEI8ZIiQGlqlAMveMwHtn89IaNlx0zizGCl/e+p+sGrteJnAXgYYxhnufW/aZY10VSN22IrYPMGLMnPdZZUi2szUCWAhkxUK69nKWcKSULPbEBL67XK7316Aq978hRXtCHfiBaTUnSj2bMZ7qhmB8lhlBrrJVRSqkfuBJiwHvPtMxo6k5OvF6v9H0vaPuw7uTEZRHoSNePhGXZ00UxwAJG6bueaZqIMdD3A533rKukkcMwyMRqKehmzIwRQ4QS09lZoZQu80zf9/R9v5uvXDIxrcQYuTves4Yg47F9T8qZ1K61tVYAJEXhW03AZZqQMm8v59ANpJRY14huu2QA8zSjjewMHuwBaw0//vA9fT9Aget1wmi1kzpLqXi/mcFMjIFxPLSvKc+XpKRC7LTaAApnHd57zuczb968ad10FufkGViXRa6Nc+SUWGPl+eXC4XgEBbWqfe+RIgzVWjM1RK5xRRswVlHqbXvqly6j9N4Vp271AjfddNNNN930xeiLMHHWOf7Sv/yXOb9/z/sffoftFN45VEyolPHGCyXSexSGUzdQM/zmN99R88px8Gg0VHnhQCtevXrFw9s3/Pa33xFj5NXpnmWaefv6FYeuZ9Ad18uZZY34vsf3nvPLBYNhXRZ++PVvmK4XtFVcLoXlGrnEFX8cUD/IjpjtPSqt+ApxWXFdD8rQDyPztFCL4nR3z5oi11ZcXqkY22AlRUAR3sre2eVyRrcC6hDWttdU6foOqkBIoOI7h9OSvlWTycjIp9YaVKHrHfPzTM6JZdH7aGHXdxydZw1xR8+XUoR22dIz08YrS5KRO2sMzhiGfmSeJpxzdL1vI5NJRvxSJUYZ/9vBJF2PNWCsg1rJJTdqpnxeb/qGyZ/ouw5lNMY7fPGgYU0rFbXXBwA/MW4LKRaGsaPzXkAsOZFSwHvXjKvslaWUcI10mXNiXRYxqVVhjGIYBkpNlCjms7b9Qennm1HWsCxr60GTkV1JLcH1HUuMDMOAbanddp6y5ylmVynF6XTPPC/k3PbelAESyzThuoHDYdwTzI+PnzgcDvihJ4Yg6H7t9+7BDRizXe8dhmLaTlozhiHI/p0C6chD7cnuy8vLbpaFeuraNwyEtGkazbMUeHh4xTQvu+lMOeBVh7WOmivzMtF5i3OGp6cnXr9+Q4zrXi5+0y9bRmn+tf/r3+Wf+4/+LqVWdiTuTTfddNNNN930s+mLGKc0VnOZXriez6hcsMrS2w5vHM71VGXQ3tMfjhyHgTrNTN//QL9GRm0hQc2VmgvrvEiq0kvP1zD0rOvCb7//HcfjkfF4QFvN++f3ZFspWhPamNh1nljWlTUGzvMZ7a0YNW/xXcfxeKD3DmLA5MTQeRk7XFZqLJRUSQViqVg3UKuipIxB0hOlK6kkvHdopMcsxETMCWU1aAhhYV0XwhqlXqDrcdYTQ2Cerw1lnwhxIeWAsQoNpCA/3l7ydTNoOce96DvFjIQ+ilSE6ljbqGYppXXGaWJsI6BGQ83SZVbTvktVayaEhefnZ5ZlQv1kD81730YklZAiS6HkCFRCDCzzVcAi7R2w73uUVu0zZYxyIyp+7sYrdNbRWcenT5+a0eoxSmO0+RP7XFLVIOj+1HbSnHdCa1xl7HLbx7tcLlyuL6S2f7aNFI7jSCyZWGSEcDuen1YubOOsSimoSKdhzOQQMSgMihIzJZc25sme3BkjEJGhP6DQGHF/QKNlKk2OgfP5mdPpiNFqN1dbfYRrfXHGWOkWbPdunhdKAa0tShmUMljXAboZyELOlXWNjOORjx8f98+NMRLWzcyym3qUlrFRpeha0rwsi3wDAIVVmtKOaRxHeu9xxt7olL8H2sYo5+AoW23EzcDddNNNfwb9K//5f8zxb/xvP/dh3HTT742+iCQuhMAf//r/xcfK2Hs661liwOhOqHpKcQ0Ll8dnXj8YbA3ML8/klHCqJ0V2uIfrHX3fE9aZ8/mZvh+xSvP999/xR998QyyBDFSnuMaF4V7gDtN8ZV1mrvHMYRgYHk7EGHj19df0xwHlNdMy8fz8xN3dgfv7E91xoHee337/I52x5NyhjefT45nRD6iqeXl+BqXojiNKC4DDUdGAa9RE2i5UP/S8hJVaK+MotEGtNOsScbbD2kLNEVULayvylhd6I6OLbQcutnRIG9NGLR1IecG+g2W0hiq1aVopTOtaCyFQS6UffCt7TtQq5s918vI+HPo2mpgAMRNrK9uWFEvz8nKmbmOkzmO97IjRjtMaTcq1JY5ZevW2ZLAREkHvJErZXZPkpz92vH71mvfvf2z7hx2Xi7xgbnt08zzTdf2fKLCWhDNgreyuTVOEBgn5+PGj7I8Zww8f3u9p3PZclQKlZkKIGGOhQk2ZQy8kzDmlVqfg2jWX0UqZYFSENXE8nnBOUswYtvoFoYRer1dARlu/+uot03QltULuECIpyzM+tUS367p9jxCEzrksC8Mw4jshXSoSYY1Y36ojUt4N6OvXr/dR0dPDfSv13qovtiRPSuov1zMgRi5lSV9NzazrQt+LKX5+fsRaw+l4x4cPH1oq/E/kr4+b/jHq7yv73nbibkbupptu+v8pHYBy41LedNM/Kn0RJg4qr18/oJZImBcusxQoOzTrNOP6nru3r0DB06dHpqczqhTuHh5Q3rJcp5YQFYoqDOOIUeCd49PH91hr+Yt/4Q/54Xffyb6OMWgNaHh5eWnEv4wzGo3BDZ7Xf/grtHMcTg9iQqxliAHb3eGcxg8DvVdM5xfe//ier169oXQQQgIU8xqwVcPWYxZWtNcUMsu60llHf3egFEnNas1SGaAqrnPNQGSmaZERxs6hdGl7Tz297wgpImRCQ9cplFaNBJlwbmgjhJKyOecpFUqMO3Z/ngRy0nV+R/wrBf0gJm1epXIhxICqMnoo1ERJTwcz7Lj8zeyEkPbxzfEwQm1GMIvBkRG9IokmhTnn1rWmdtBHCIHD4bCb1JoL87wyjoa3b9+Sc+bl5YWUBCCzQUVAYB7ee8Zx5HqdKEVMXq2C2x/6fjeLd8cjJUemacL7bh/XjCVjrQBXQszEVOi6jpiltoFasdp8rnUwhpwyGoXaegCbmVRVy7PlHFpZXp7P+05bzlkMYTNOSoHSENeVkiLHcSTk1CoLur1CYoPHbKCUzehuCaNSYupjzJK8FbnnCgG0rKuAcQDu7++JUeofrLWsq6SHG800hHU/xlISMSVSNlLsXjLn8xljFHenE58+faS2Y+r78fae/3ug/KftNSqNLEPebvBNN9100003/Vz6Ikyc0YbpPGMVGGdZlhlr4DAM1JQJNRPCLC8PtdIPPdo67Ot7zuczl3XmeHfAW0sMC0/PnwRGkRKHfsAYw9OH94zjiFGGl5dnjDesawA90HcdQ29x2jKFlQ8vn9D9wNuv/xBle5TpMdbx/7H3JjGW7Xl+1+c/nekOkdPrV13uFm0GNxgJtyWEMGzMikFIgDc0EmuQjFcIFqxgY4kN8gZhZGSrYQNCYoMAIVm9QTJugRfYYDCSJRt3dVW993KIuMMZ/iOL3/+cyBJNV3V1Vb2sqvOVUpkZeSPi3HNv3Dzf+50s0J1eokk0jYXwni8vT5yGgePhSD8c0FYsoNmLte48DMSSpZI+ZBrX4Oq1j/e+2gklvzTNd7Q2kGXLTilT1SQnjZOtFcJVkig9WVGUFfukFvIQfMQ0jmWZWV2L60ZajJllkUIRYwwpRlorllD5fjJ6HXygkElZNr9WohZS4vTwwHR/ksZGa8k147WVeiSpx3fOYY3F2martTcUSoYlBFIKGOc4n0+AbK5pUzfo0HWHLWxWysPhsFkrY4xM80jfdZAywQvhiUmI8NpsGULAOihhIcbMoaqbmxVQWRSqWhElTxZC4HSS51XTNJUAO5TWZO9r1b/bcmnLPHM+PYhitiykECEXSsnEake01pIo3OervDnhHMNweD5XxmGdYfGy/3a73eoAeYMmS96u2lzXFk7vfW33XLNshePhIG9KFPn4Oi8hu4tasnHG0LY9l8uVzz57Tc6Zy+X6TJpjYgyRrm+fR9WryppL5ng8ch/vxBQlq+eE0M3LxJtXr3HO8f79tzgdzhtR3PHTC6M0SwmkXBW5UqDs76Tv2LHj94df+w//NJ//xf/56z6MHTt+pvBJkDhKIcYCWjH6mbZ1HFpLiUnGhX3kfr3SDwdKyWjrKF3DpBXN+cjZWbRWzPPE5fKELnAYDrw6P2CN5cP79wxNyy9+9oZ3jx9wVvPu7VsKYDsNOTJdPSF4ki640wlax5cfHhlOr3jxcCZpx3y9QUm8ef2AbTSXL7+DVvBH/siv8ubVZ2jtKMrx9u07fPAMzglBKBlV1JajsiiSDyyL53Q64cPE7XrbyJnSsj82jjPH41EuoHMdl86SH1PIMHisOTWtrTQ+Otl+kwvvWmih7XZB3bY10zRNlJSwnaWkTImJpm0J3hNzwjUGZ4XEHI5H9DQxTdNmsTwcDlhjGP0EsE0qhBh5eHioebM7jZMsV0yJeZZJAcmIiao4zWLvdG2D05rDQcjNMi+i5uRM9IHT6YjWmncfHrG1qEQh6ppSCm16sQI6zTjdCT5iraMfBuZ5pmkkY/f44RGtlZC+6EGVur8mv3sfGceJtm25XO/bbIJfFlJMKGu3CQdrDKre71jr+42pNsJCVdekWGYOAaUVx+OREJ5LSbqmlT+HBQXkKBnEUhIx+m3Xr7CqY2UrJ1lJrbMNKQbu97vYR4MMncscQSdFNXU3EOB0kgbXEBLzPNL3Mko/TROucWgU8zTjPtqPKwWsNaIKVoXXeyGL1lrymIiIGvjNb/wiy7Kg9zr6nwn8i3/rT/GNf/n/kr/spSY7duzYsWPHJ4FPgsTlFDm2MN3vpHEhxR7bnjB9w+V6ZQmR1y9e0rcd76b33Pwd5zJDtpjDQGkM4+WGT5m2P9G3LS/OJw7DIITg8kj/4gXBNdj+iIqg9UjX9BxePdC3mqfrOz48zmg3UCg8kLF55Bhb9FUxzp7b45c47XmajxweXtAtMzoq2hef8/Lv+1WcNXzx9/4OfnqibyzGOh79RGMbjLK0jeV2vWGHI244yLD34ok+oVQjFs8ilkJrNC9eHnh8fIsxlm4YyCVTlKEbDuTg+fD4JFtiw0DRhYxCO7nwFotcwS8LzmVOx4c6Bj6jc0bXfFgZijQvNi1LSFjXcOgd4zzR2JamMfg50LcdKkXCcuf04oH5PjJGIRa2MfiYCSHUPB70hwcen57oDi1LjCylYPv+o1HqRNM6GhwxBZSC8X6lrQUajdWk2nCYYuDxw1dbm6JzjhA9l9uNpu8xVuNLpukaDJBipHeixk3TfbPPTuNM23SVVBap3q9ZvHmZcH1LM8hMgdN2y535FMkUWqMpKFEiSqLvj8zLQsyZkDJoXVUvi3H1uV0K2lisMjRti1EFjWaZZpzWGKuldVQXTOMoxaAbg1IWHwJKaYopxDijtcFax7yMKKTQZZkX5rhwHI5ynLlAUWgMy7QQfcL1cjApR1SG2U9845ufy/1sG06nE09PT7TtwMPDC5YQwEquLqRESRFjZJLhenmsg+Uth74jpczl8ULfH4gx8vjhwnAYaLp2V+J+RpCLem7A2h/THTt27Nix45PAJ0HiSpHCj3meiTGh9SK5Kec4n88szhFT4jaNLEEGn03XEGJkfLqyLIEUAm3T0A6OtnFgNZf7jfk+cu4O3B8vPL19zy9+/g2gcDyfORyP/MKv/GFyWZi+gFfDmVff+CaUzPj4AZMTt8cPlHwjhkRjitgj7zOP81e86CwPL15wv1/59ne+Rdd0XC+XLXMVQiD4zDLPPByP26BzLgVyRqlMKVIgIQPXjpyTtDqWjFJwOp+lgMRoShJrpLWWXDJDf0RpGYrWzlQV61mFCSFuWbG1OCPnhA8F6yzD4VBVmrwNjxfEbig2QMOyBGnL9JCj2D9LzNu13FriEWsWShob5XuuGbqiJKsmDZCRXArGSBuktZa+G7iPN4Zh2HJmRmuWJaBYt+Umbrc7r3/hF/E+1K/f0fWtbOKFjC5S/pFTQltRgdaWS7F4NnRtz/V63QbDc5Isn6k5MwWcz2eenj5wPB5lZkApDm1HiomUCn0/VEJlSbVoxNp1z6/BaEWshFZrhbVOMnUxEkvCKlHhTN9vlkhtFT7GapWc6fuegtyfYRiqvVS2/2TgXQpKXNOiCyx+IdW5iHUbsO9lj+7x9gjAy5cv6z7dsuUOQwi8ffu2KrSGd+/fgjKblRSlMMYRgt/U3XU8PsVEzmU7v/qjTGOMnv1y/6cb6z7cjh07dvxB8GW6o/3+P8KOHT9qfN//oZVSf0kp9aVS6v/46GP/gVLqd5RS/1v99S989G//nlLqbyul/m+l1D/7gxyEUvDVV2+x1vLq1SvJICkFZIzVoDXTPHG/X6t1UBOiNO89vX3H5e1X5ODRqoAuJDKTX3j79i3f+fa3Zads8RS/4OcRYzVZJZqhIRTD3Re6l9/gV/7hP843f+Uf4Ru/9PdjbMPlwwem6yOmBI6dozWGHDNWOyyWD4+PUuhRCrfLlS+/+A7TeK95Kxntlkp5QylILswafG2IjEHaEZumNkFWm51zjpIhhoxW8ndyodQL5hACKeeN0BljoKzFIAljHLESrZXE+RjIFIwzFHLdnJNjWofB14IMKc5gy0I5Z2Urrj/UjbErOZftuKIP2+PS1HHuEMI2Mq6QMe41pyYKjWJeFsZ5IuZEQW2j1yDv/iutNyIwDDIEf79eCdVmeDgcmcaJeZ7Qmq3EZZ0KELKjUIBGUVKSKQalcEZjzHOZStc1LNMMBXIMLNPMMi9ijyRzH+8sS6jnSYjlOI3rcx6lwFpNzrHOHAiRjymCKsTkCXHh8vTENE9CWMvz7W7XccvLHY9nUIoQhRCFEPCVHK3D5cMw1PObSKWgrcHWn5t1LiHnjLaG8/nMw8PD1jgpubiG+/3O09PTtsOXcybVEpocIsmHrdFytdFaa7b2ylgbORVs8xRD35NCJMeE+gnUU/4kXp9+XrETuB07fnjsr03P+Gf+/L/LZ//pX/26D2PHjp85/CD/S/8G8M/9Lh//c6WUX6u//gcApdQfBX4d+Efr5/wnapVlfg8YbRjagW989g2GtkPlgrEyjH2/37jdnghh2UoWnHM0bYtPEWc0D6cjfetIydeNNY8PgZgTw/Eow8aNlEm8ffsWazXWKK5Pj7z78i3TPdK5M6fjG8iOVveYVHj/3e+ic+R07Dm/OGG7lqwVw/lEdxyIMZNTIQWx1+UgZQ9D222lFVqLIrVeCK+5JmMtrXPSqFkbKrVmax0MKaKtIabIPM+EXAgxcrvdRN2qhCiGjLW1zTJkUh39XnNXBVH+VnUQJNskx2IwRqHrtpz3S72tqeRPfUQKClobtDIYpVGFmvOT7wsSBfM+sCyipMZK5LRSpBCF2FpLUYBWdP2AMXZTo8ZpIfiE0VIk0lf7ZAhh20RblrmSYtnAG6eJGCUj9vE57vserTXjfWQaF0BIyDSNNI0UpZAypEhjNI2xNEaKcaZp4nQ6UQ+TtpFVTS91AAAgAElEQVT2zpUYeR+43e81Y1a2khOgFokoUkm4xtJ1LVAqOTtyPJ04nc9bO6UMwEM/9KSUGceRQmFevGzAGZlLGCch3VLdLxt8K6lbyVVeJx0qsb/crtJ4mmVD0WqDc4YUPdM01hZTw+HQA7mWwjiM0YS4oHRBG0XMCWUM54cHjDHyNdcXkDo6Dzzfnzpj8BPaifsNfsyvTz/P+DLd+da7F1/3YezY8dOI32B/bdqxY8ePEd/3KquU8j8B73/Ar/cvAf9VKWUppfwd4G8D/8T3+6ScM69evtpaEKVgwqMoHA7dVqjQdi2H04Fu6Om6TgaPW4d1Gq3BKo3TmjDPjE9XSi68/uwNGIU99Chn6E89pISfRtIyQ8q4ogn3iaev3jG+/8D773ybcL+jcySFGR8XfIkUZ8A4UiUQw9BzPj9I5b4qWA0pRBm8tq3UzcdEY+xmO8wJ2q6jUDYlY5knYgybBROeyUAGEkUUl5Q2Zc7UxsKUEqoOOYcgatg8eRrXobVDKY21DudksyyWSNHQVWIZQqBQ0EbXi25R+9q2BdYLc1NvGym5cDweq/pXp8ByRuWCQpFz2Uai/Udq2GpztFUZXAertf7Yzmm+xw6YktznXM9VCJ7j8YAzmhQD0zQx9J2Q4ZS3zwGwxqGKJnw0eWC1kdKOcSIsMi6ulQyx3+93Ugr4ZcFqLY2QpeAXv90HY0xVGh25kiixZcrHpGhErLBGS50/wLIIMYwx0jaNtKNaXRU8UVNd29J1fSWzs+QircPZFmMbjsdjzTpG5nmp499iedVGc7vdWJZpe8NgWubtmNdxdu9nog+01Rq6DnRLu6WMuJciFl9R69o6aWDqfSvbpuGqvK422ZyzkL8QsLX8Jf9u9fQ/YvwkXp9+XhFK4t/51j/Pr/yrf+N5H27Hjh0/EPbXph07dvy48Qd5q/zPKKX+RrUMvKwf+0PAb390m2/Vj/2eKAXapuPtl19xv0sjYIyReZmlla9aAJVWtfhCM80zpWhSTlyuT1yvF8gJnTPj9cpXX37J09OF2XtOr14xPJwoRj+rJMbitOy2KZXw042nL77N/d13ePzub5OnO+fhgF88l+uVefZCFHIh3GfifZT9OOdonIMQsUqhynPFvrQwyqD1ZvNLkbZpySmxzFOt6y5bKYjWmraVAeXV4ihEp9R/6zBoYhGrnGkatLPkXJjnBaWsFGtYS1531gBlLbpaGmO1yK0qjveeVHfejJHCDB888zxLnsvKhb4qkFJhGRcMhsaKnXIjScbRNXLhvw6Kl1JIOeIaAwhBsLXxcLU8dp1YA51zGGuY5xnvRU01xsj+WckYJ1nA6+WCs7Z+jq3EqeCMw1XydrveiDFyPkv9f85ls2ZKi6aMmhsjxyrzCGVTHlfVlwzTbaKksu3RKS3D1+vjtKpPKYlSOs8TmUwhI6RY3oTQWtXdum7L6oFsFT49PUlDp2vJqWC0bOpJxk526EBUVPl+696hrmTMcj6fyTky+wlrNV3X1EF2NlK+/sB1bYuqu3YpxO3xz0nsos6a7Vy1bYfWhnEchcjW8hkhiPL4q6ramqqErq2aXyN+ZK9PP69wypDLR9MCO3bs+FFgf23asWPHjwQ/LIn788A/APwa8B3gP/r9fgGl1L+hlPprSqm/5hex4IUQOQ4HlFaUkrjdL7x9+5aUI03XkHNiWWbu40iIaWsqNFU5CT7w7u07rk9XrG159foNtmkxbct1nJnCwuPlQtt1vPnsTVUZMm2jsHki3L7k8t2/y9MXv83t8T0FxfHhJceHlxjXCBEIGUKiQdP3RxlTDgG/yM5dVy9wV5WGqmzM80yIQmB8jJUQ6C2HtioytpKTXDLGmlpRLxfiouTFWpgiip3WhlIUzjWyMYdCKU1OGa1lP2yu9su1NATFRlzWsezN3gdiXa119NZaycZlOc4YI+P4nAVbVTdj3FYM4ufleZhaATnj6iwA1T5Yal5u3awLQRS/nGVOQWYDzDbAvSKEhZg8kHFWbxeXz+qQ2ZQhkOkDZxt0VRNRSEukscQkmbUYE03TYq2jcR05y3lVWvKYqSA7cTVTJudeFMm2bbnf7+SaHWxaJxbEGPBLLfgomVyelcKc5XmwLAuhPhdSSszzvBWpiMJlMdoCimWeNxujNRZdiVwIYfue3i8yGK5kYw5E5V5J6bp5Ny8z1hm6viWmQC5CAhVAKRilKTnj5zoKXo9bSmtkP8GY57FzUsIohUFRUoYi5TBaf23qzY/09emrdz+/u2ha/fjV1B07fo6wvzbt2LHjR4Yfqp2ylPLF+mel1H8G/Hf1r78D/PJHN/2l+rHf7Wv8BeAvALx6fS63241v/MIv8Mt/6Jt898svuNwvGM1mr8spE72oSjok+sOR08sH8tKAX1hmz3W6E2Pm1eefMxyPdG3P6Xzi+vTEl9/9EqcVh+Eo9kBVcF2HdQYdJsrtglnuXC5PfPHVV4Di/PoNx9ef8/qXfplxnLm+m0kpYK3GNA60JReZSNBAiguqZFrX1swR9F0PStetsgPD8cjtesNVS16q9jtXR7UzpSo2eRvqXpUtpRTGOnKM5AIqs+WxVlvb2j7Yti2uqXa+uAh5KJmiatlJbcnUSmGdw1pRfnwQO2vXtJK7mmaUkuKKnDM5ZYaPRrONMZxOJ2IUVW9rl3SWlCJN47YmwzUrBcj2WSVaa3Nm3/ekkOm6npwTIVQi/NGxdl2Lq1/buYZcCl3TkAvM0wwIAeq7nhQTy1izZCChQ2Cq5KSUQo5y7m/3EUqh6RtSzqSUKUUyfJ1t60ae2DuNtRQyyzKTkijEaMhVeROFTEE9F1prXNMRQ6zEvjDe77jautq2LYlSlU+7kaWPyZcxtqpflpxy3aQz9Y0Iud2yLJxOJ0wtWsk51Z23+piYNWJRuN1utbRGhsuHYagZu2eyX0rB2Gr7TYm2seQcZci8qqitbXBdB1AVz0z0nqKfH+ufNH7Ur0//+B/rdhlqx44df2Dsr007duz4UeKHUuKUUr/40V//FWBtX/pvgV9XSrVKqT8M/EPA//J9vx4KVQrTNDFNc212tFAtY23b0tRR5JILp+ORoe8x2shQdciS/WocD29e89k3v0F3OBBLkotdbXh5OnM+nrDW8eHpiVAgacV4eWR5ekL7BX+5MF2vMicwPNC/+BzaA75A0pmsMxhFbixf3a78ve98wTgtKKXp24ZlGgmLJ6WMc2K3oxSC9zTVeqkQhcn7Bb9MRL9gjWT6YgqbYrZeAK/WvVUR88ET1vxcbY8EtjbINacE4BePdZa+61kWTynQVXKzZg8BSharXylls8CtqtqyLFtWzVZyJzX4nmmantsv/SIFLVpjK8kyRtN1HTlnpmlinmZUkaZIjQLUsxXT2u/Jma1kIuZMylkKV7TGOiNqWuOwdh01L2jAGSmLsdpglEErvf37Vj6ipPXS1cejqDqIbi3KGlAy+G2Mo+8P9P2BgkYbu5WmpKpGhugxVtVikLLlwoQ0JQply70ZJbbHrhIdKRGRwfBV5VpHt4VEFbwXNS8nsX0620Bhs1ZqJa2fOaVtmHsl0kqBMZoY/ZZfE2tki66tg6sauzZ0ijLbbsdgrcXULTtjFT7IbIC1RhpLrUHXhk/vPfOycH54YIkB78PX5sD7Ub8+/bzib/qJv/JX/+jXfRg7dvzMYH9t2rFjx48S31eJU0r9l8CfBN4opb4F/PvAn1RK/RpQgL8L/JsApZS/qZT6r4H/E4jAv1VK+b56fy6ZfhhYloUPHx5BF5qmJS25kjpD13Rkl5mmKyUndNsQbonp6cI8L2SlODy8YDidyYgd0XvPV+NX6FJ4+fCCoetY/MTT0yNFKRKKRCZrQ9sPpMsTyVhefvOX6B8+Z3jxhubwIEPPTpNbKWy43wPvni7YZuCFElvZeLuhEatbKpmSJAu1VGvhq89+gSUmLtcrw2FgmuTCem0YVDVrVUBGnms7YwwJrQqpKilrAYqqRRMxJYa+l0xVrZgXW6ZhXjxpTtttSwatLCl5YlgwWkOGnEvdbHM0WhNSZFliteW5rWmybxuUNUzzJASmEpCY4kZYjJP7sZLE4AMxBFy1AGotOcacUh2mzjgrWbZVOVrbKFdlZ7VtxhjJpWa3SiHM00ZOlKplJErXQhS/Pn+3QpIQIylnrGtQCqLPYldUisY1xJxE6SqA0rRdxzRNFKQIhpovU0rhY5ACGyfnJ0ch0W3f4X2ug+1yn3POUphibC08cZJzq9bKlbi7qqrN0yxvWqCIKct5KFL/D9S8WSbWKv9VjaNxTPOMcw1UEg5s53Al9ynJdMXxLNuFfd9zu93qbIHeFDoAH/xGYEuWBlPTtbRtQ8kykyHnqJCDZ/nwXohuTvwEFgZ+Iq9PP6/4Lz78Cf7Bf/u3vrfUpNprtz/v2LHjd8X+2rRjx44fN74viSul/Gu/y4f/4u9x+z8L/Nnf11GUwuF4hCx2vqZr0EpjjCMXVce8MxporOU2TVzSB6bosUrhup5YrXkpxEp8NPM4Mc8z58MB0zRcble0VhwOR1IM5FTIrmHOigS480uOxxP2+ILji2/QtAcKibTMhOnC/PRImgKpaLSynF+84fVnn+Pvj1yePtA2rl6oW0KWjFnTOnISq1zRZiOX1hhivQhaL+Rd19G21cYYvFgIrZGGxFywlQBYK3kumTCo1sgsubu+73BOFKoYItoYNNC6FqU187QAosjEGFmmhb7rqyID2mga02zqWdu2aK243S5YdaZt21o2I/czlQRK03StKHkUjFYcDgMfPnygMdJ0uTZNkhLGGoy2qBBJKWNMA3WjrKl1/qIw1s28Iu2cxjpiXEipkLUmxYg10nBZMuQiDYtK6Y24rJtmSilQ8oaBFJoY1GZbrSqfFrVzLSu5Xq+iABpNzBldn2NaaxrXSAvkNG3ZRlWzhqoqZMbYzTKacyHmQEImCzQKX4tsVL0vMt7taBq3/Wi0TSP308nXSjFBnW2oITZSioAUzwxdz1yzcW3bkecZZR3OCmmUFk6xcIZ6/tdsYinIdiFsWc0YnsfZxSqqiNGTs5C9koqU9XQ9xhjm2oqpa8Pojxs/kdenn2fIk/r/S+R27Njxe2J/bRL86d/5J/nsr4ev+zB27PiZxCex5mpq5mvN4mhtoShSlHIOirTmlVTQSssF8DLTWMfhfKI9DGhjiEtgvt2YHi/Eaaa1DmctDy9fch1vfPurL3j3/oNkx3yCkEFblG2Zo8JjMN2B86vXdIcjKSXG+423X37Bd7/9LZ4+fCCEiGtbXr5+xfnFK4bjmb4bhBAUsTimIqoXsFXOp5Tkot2IHXDtSmzbFmNFDdLakOsFknOOaZmFFFkjhRVa1T0wIU7G2W23q+s6msbSNBZFwS+zDDEr+VpaqW0iwGhTS2GaejyqHqscJ1t2rRCCTD2cTye01ix+xlhD1/fYxspUQooUMk3b4hqZiViWBV0LNtYGw5yzkJoiQ8LOWpyxqCLWT13bElvXoJWUg6ztlj56tHlWBpVSUDfK1o20tcxkVd/WqYJShESnnOpdLdW+2Amxy1mKPSoZNua5aMRVe6Y0cz63elLv01LPs3OiVq0beape/Oo6gm2MRgKUstm2LAtWGznXOW8tn7frTd6jrd9jtZ+WnGmbVkbTc0YBjRNyphV0XYM2ihSDnEdk2kCeN5oMKG1wTYup58svnrZpAXnuSW5xHXsvGymHjNZsMxTaaEpJMnHgni2V1lpc08A2Er3X0v/MYCduO3bs+CHwl3/zj9P+9//r130YO3b8TOKHKjb5UUNrKf6Yx1FyQfc72jpKQba9rKExluSlht9Zi1GGV59/BlZxud5QRZF8IKeEQWGQdkdKIqfAPN3RSqG0EAaFZKga09LbntlDDF6skGHh6f4dxtuCthmlFhnf1ob2cGB4OGE6S3884dqO7sULrm97/DyhGkXKBWUMpRK4tWwjhkhTM0fXxw80tYhE8kfSsplSIuUsiozWxBRRgLGihOSSSSmirKNpOkSCSnRdi/cyZxBKpnF22/ySNkWF0QalDSD2TK0Uw3CQgpWam1pLLJSGrm8JXqYGDr3MJUzXO6eXJ0Dj/SIX9CpLQQuSXyu1pMMY+9zGWMlHyaKo6rXZUq+Kj5DHcx3C9n7BRy+qjpXbeO/RqjxbLq3bcmCrtRPURqJWUrYqQyvZE2um2B8bJ5/nl5mUC6VkbrdbJbm2ziTInEPCbgPWMQYUpZI/NhK5kZ8iVt2VRCoMx8NBiN88yznpe8I0MfmFpm3p+q6WqiScMfJ4KcU8z8QlCTlTSsbH6/Ng/fnxi6/j44jKmyQL6toGnzLLIrZLW2cc/LLQ9R2Na4SwTvM2WSD3b31eGvk5oqAVhLzm66pIo9iUz5giWmmaxnK7X4H9wv+nHit504btnalVnduxY8eOHTt2fG34JEhcrgTANWLju13vHF880PcDrmlQBXLNA2m0KDWNQZWMxmGVRllLYw0lF7nGyDBOI8TE7fGRh/MDvXW0TYOfF7RWdF2PHQYaHFFrjFakOPH09tvcrjNKtQzHnvZooRuwSdMPB1E7klzY26alNVLR7qeCtQ5QQsSUwlq3EYqmadBaM00jMSUsEKPksEDKIVQdb5ZK+qp6pELKCVvJrtGazsoW3LyMoqqERZQXMl3bsiyy8VZqM2bXDXRtz+wDuYi+YqytylDa1FClFKaueBtjUK7hfr8Rgq51/VZUzxhlBqEqTVtxSFV12lYsgjlnmprVW4fMc0qbZVKyVrnu5UmVvmQCqc2JEWWeSztCihhdC1lWnSitNsd1YkFtZGolprYWcSzLBAVyCkJWFZSiNlInBEWUOplTuG+Zs7UgZc0erqPYwPa9jDHEsJ4HvamCyYuKd7/dyCnT9z1jnSboqo02Z8mxqQJGG8kh9r3sxblmy8Sto+zULT7vA2ktlbGWJXgomq4fyEUKUlZb6bIs2w4jSiydHyuGKyFeCbBVdiO9ztUCnhjQSrEsM1rbavUUkl2UPE+0dftA9E8xfnMy/OZ//Cd4rX5LPlDyM3HbCdyOHTt27NjxteOTsFMCLFWNiDHKwHTTbiPXuRYxOCtZoZwTOWWmcWS83hifLqKCaUUsiXGZWSqpaYyhs5bBNgy2QdXWQ7RCO4tuHFNYuM8jSmdinFjuj9gSeNE3nPoWlQuqaEpW3C937u8/EMdRMmU+8OHxUQiYUsRtA848NxMaQy6idq23W9Wktm1YCVyhDjgbTUqZaZ7kwl4rtNG1+OTZ5rZeePsQWGpBSlMzc0LIpPmzlOfcnVFaFMma30r5ublQSFah7Rq0VpWoJbQWUhpj5HCQAfR1mDxXKrWSQKmlN5ud0RgjZBG285FSIoZAjvI4llwzdsZwvV7FamhlRD1lmUxYlcKmkexd28quWwgBY1cVrmzfc23t1FoI8X28sywTwXtSDDSNo6kWyrZtNoJDybX5VNUM2vNsgv5I3ZMsWtru1/pYAFvj42ox1CghTkGUqrXuX6Gq6mYruZ8Yb3dMfTzu9zvX65Xz+SRNkR+Rq5wSwrWl2XXd/JMJA1FRpQF12bb2Ukp1j1GaI8dxJOVUS23sZntdz7UxprZOzmij6jQFUMnsxyrrNgNRCf3xdPyJZOJ2/Hjwv8+/zOu/9FtC2NZfO3bs2LFjx45PBp+EEodSNG1LyhFb2/6WaaRrO/w8QSocDgOpDhkbbcgxEUOq+auZ7nwklcLkAylGjn3PoTsQfaDrDny4PEnlP+CMptWGPM08FYXJoJ0heo3JHT5BNxxojwdM48hR0WqIeFKJNH0nI+LTW25fPBGnOyF4+oNUxBtE+ZmnQC6K3rYUYJlnXCvTA6opjONE9JlcM2JGGUigiqLRDlQhx0TTtqBr9q3v5WJ8GjFa0VhLdI4wzxhlMa4npIxtDoQkWa3DQbbPgq9qk4KiCiEu4nhTmhTTlomz2dYRAIVGY7VjmT1GO7pDy9PlijGGvh9krNposU7GSM5l24VDGbTVhFzQ2mAa2fvLMW+WvBQDTdugcybluLUi1k1prGlIpRCClG+0fUvMhXFeePPqjZzDmGn7gegDIUSxpUYhOSUXrBF1NAR5fin9PD0gpCgBay2/kNmmUYBk5XKK5FRwrUVrw+JnUoy0dSLA+0UaIZE5iZRERVXKSWYuBJrmgELTH06YxhML2LYHYxjHiTZnuqZjqUPrJUsrZSmZGAPkjCoZo+TxiimTcpHnCNTpCkuMGdtI++U8yTxEaxUpRXKYMUWRg5emUBRWG0JKZOqMgRailpWi1CZRmRlweB+RXhUhkzF4QvAY24j1NsiQe4gLMYf9wv+nHfvjt2PHjh07dnyy+DRIHGCdFZsjRnbGYoRG8lMhBRa/VCVAtsystZRQ0CjO5zN26AgUmralOR6xKEKaKSnxdL0AhWJU3RDT0sS3eKaY6JzDaLjc7szTxBw8MSt8KfSHA86ItS34hba12EajrSHcH7lNE33bS54pZdq2wS8zJTtpNswKHyLaSR7JGrPVv5uqjlgnt13mBdc0WzapcQ0hSknIqmA1taTkPk/Mk7Qgtk2DqZt693GiaRppckyZgpShqKQ3C2NRGeNUtcAFstY429C0onIti68EQqyWWhmcbVBovI9QFEZbrHWyB0ZBW8V9lkxW13U1GwfaWMZxrETA4qyr6l3eFKcQEjEGjqdBGhTHEeUV3WEgAzlEtJbtwGleamtn/XMuqFoIY628AbC2fxojVffWGrquI2ZPLkL8EzxPJMQoBMZpYiWYq8pmTC0lAWIO6Jxw1mCNrqqrktxcVTTX0hFRpwCkcVJKUlqatiV7j7OWlAIF5DlbFUab5ZjGceTNm9eE4Lnfrjhj61ZgqgxX1TKdQkZhUFwuV7q+F9vmXfKlpRRS8IzjSNe2tE2PT3HbjAshYIwlpCTH0jSkqvYaLeU5ShV8iKgCXdtL0cyyYIzD1rziOsqeUpSh9mX+yb147PihkUrGqE/GkLFjx44dO3bs+AHxafzvXaDUqvO+b2lq+UKsxQ25tgvmLA2IxsruV9N1dP3A8XjG2QZjLIdh4Hg4knNhXhastYTgaYeepuuxbceSMtdpxgOd1ljgfnni6d1b5vuN8XrhcnkkpkAIC7eb/H2ZR0qKaDJxmSQmkhX3271a0Azz7Lnf74SQUFoutsdxFItgtfqFuq2lFHVcWZogh6Hf/j3GKDZDY1mWhfvthtWaZZ4pRW4bY+R6veK93wpTykeWNvjIRmllsFtKNrTMK6SCNUaIhyooVTAamsZKTjGJMqeU4nQ6bSUbzjqcdUzjWN11hWUJm7I1TRMpycTCNE1iS6xtiylFQvSUksn11zqUfbtJ/qxr21qWUervcStpWUex+64j51UFFDtjUUVsqUVKbYyV+ysD4lJmU6otVCyRipwhxkyM8vg5J+2a0uypas6voDWiZqZYS08cy7IwTdOWJZPBdVGt1tkHYyxt21UVuDBNd9pWNvGEQJktK5ly/CiXp7aiEmMtMSdCTsScKbVVJNfq97aqu+v8hKpNp841Mu6enqcRUgrb86RkeXxQcv9KyeQcyTEQo6+PS+J6vaK1ljcovEcrS9sOaGMx1mGsIxe430dSSnRDTzv0W1vojp8OpFpcsv6+Y8eOHTt27Ph08UkocWsFf865DkFnnHEs/jl7ZbRhnKe696XkQhZpbZ+XQLEa7aSl7/p0Ic4zKQR0gWEYsM7RdB1N0xFSJpSA6Vocmfvlwny7iTUxJbq+wx16urbFOYvrW8xpwFJorKZpLSlLO+HDwwP36w1Q9P2A94HGVRUrSyW+ECtpRlwJRCmZ4/HANE0bOe3aVt4ZN5oYEyUXmtbRtS1jtf/J+SqkKBda66bZNM8b2ZqmiRAjx+ORkBPjPNG3HSVL66BxBq00XWtrFb1kp7QStUtrjaqZOts2xBh4enqiaZrt/ANbJT0ojFW0TStj5CnRuIalDpO3bbsVgACYmrGRQptC23dYa7mPdz48Xnj9+iXjOPL+/XtOp5OoaJVMrecvp7WtEZYY6VshtdpqnGtRBUIMJGQXTuUMKaC1onWOkDIp5VpaYggh0raiXH348IG+7xmGgRCWSpjylhG7TyPOWE6n0zanINMYGm3s87h6ERLvfajlNbK9d6gtlbLBpzcbq7GmEq3I6XQQwhuklKTrO+Z5Bs0zGa/7blJmEnBdJ1bbEHg4nWW3bZaZgWEYZGYhJbrhWGcVHG8+e839fsfahlRJnanD8ylFnDM8PJzJuTDOM+qjcpf1DQfv5XEOOeN0SwgZvwQh7js+aRilNzVuVeT+8tTzP/7r/zTwN7/eg9uxY8eOHTt2/P/i01DiYNsQm6ZJ8mS1gGEbHY6Ry/XKh6cnfFWy5tpkOE0zMUTmaeH9u3e8f/sOrRUvX7yQC/lS8D4y+0DMhXY4cHr1ioDm9nTj7Vfv8MtCPww0fUfT99i2J5RCOwycHh5o2halFcpojNY4LfmuaZppXEPX9ozjBIhtUGtRRUDRNB2Hw5G+77eL7pwzj48fGKeRtnNA5t37d0zjSNe1G/lLKdE2DQ8PD/T9s1IXglgAtXkuDTkcDozjuBWkXO83udjXmqfrhXG6o4ySrJm12HqRL6RLKvVLSfhlIucAKmOsrs2Mohwdj0dAcb9PONfWRkhkN83LKLmzjlwHtZtqD11LM0rJdH0r+bhamiKPo8dYS9M0PD1dCCFwPp220XGQ9sNxvBGClHVI4YgMu8cY5OsZRcoJHwMxR0pJ5BJBZZSWQpmmjm1LoYdjGA50leSO48jhcJTHuj7ebdfS951k8uoY+7jMNF1L38tQett1oK3s9xm7keFSFD4kpmUhlcxwPGz7c03TbMQql7T9LKybdUJ8JauXcq7TD9JMuc4FZAVFK2JKPD09YZ2jHwYmv3C53fExyR6gXgfJJetnrWWcRsZxrDMM1Oec/LlrW6zWskfXCnnvuo6274kpcejg3ZwAACAASURBVLvd8N5jnKUoiKXw8PAC6xw+eEJK30Pcd3x6CPU5txK5FV/GE+Wv/62v67B27NjxM4T/5tf/HF/+mX/q6z6MHTt+JvFJKHGq/lrtYDlnlrBgtN2q3o3WdH1PTJHheNja+5yRyvvJLzxdnghZGhQfHl5K3fvjjfePj7z+7HNAc7vfyRkOhwNP1xv+3XumaSbESCiK7jgwTyONKjjXMKdEuN8pMdBq6J2jKJkvsKXj0Pd0Xcc8L8SYaZzBaIdWhZwR9QRF03fPzYJZii9i9FWhkSHlYejR2lSrpbQDBh+JKWwbZ6uC0zi72fHQiuv1ulnxqO2Xc/Bba2HjHNGHjVRN40jKkRgDVmvZlkbekVdKsSzTpjzlVHjx4gWXy03aQ5VhSQtWS419SolxmiCJMqRy2Wr2C5BKzUyVgqIQjWTNsrNiEV08xhictdtwecyJEKOoeE5vDYoqq+9palzzaiHE2tTpoVTioQ0xAlmRKTTVahiCqJxGGSgahca5hsvlAoBxsjQYa5toKQVr5fv0fS9D7NPE7X6XwfKuI8VMKcs2cyDKcsFYNjI/jqOQYK02VbZt223vTTJ2kBLVnlubLrWSzJpSGGfrILxk44KXfTjnxGY6zzN6HSZHYY3lcnnCWsv5fMYvkTl4tI7cb3dOZ8NwGLjdbpslU1DQNYd5vV6gKJxrWGrbpdKaOQTaWnpSULUhNaG04XjstrbOHZ8mnDKM2TPohkjC1Pf0jCqQ0/f57B07duz4/vjHmg5//rqPYseOn018EiQu14r0VXm63W60TQ8K7tOItZbj8SS1/D5wOp02RWqtOL+Nd5RSnM8P9MPAkjLT0w20RtHStqJiPX144na78eLFC7yfiVqj2xZtLarrcMcT58OA6XuaoWOcRnKKvD6fOA0dThWIAatbGt3gXEsIsvX28sVrnp4uaC0EMKUkhRX6WU1cbXcvXjwQZs1Y82ON7dBGMlreL3gf6fuhEhYl5+J+x9ZmzlVVKlUB67puIzb3caRpGtnr0npTNPu+r/Y3LzMOuqFtZYvt8fE9zhravgGgaQaZd8iFpORxOZ+PTJNk8k7HEyUrEoWUChRF3x8qSfJYa2qmS2GKwlldbaSJ231EKYM1FqzDGIVzlq6Tdk/XNpQQWBaxz7paWGKMwbYWUmYep60ARmYpNFobfM7bHMPaQOlq42lKiRQCwcsF6lpEklKuhSYWazXTMtM0QmYkIzezLAVn7Ua8zuczt9uNxQd0SFsjZc6FlAK5UEk7mFpKMk0T9/u9Pvc8KUZO5yPeUzN48jnjOOKcAUTBnOeZ88sX5NyQS8Yvnhzled8YQ4iJMM8cDgeu19umgvV9R86Fw3CUXKBPm40ShJCeTyeU0SzLQoyRfhi2Ep2ck+QX67azTonD4VAfR+grmUaBRlRdu85JGJkH2fFpY9ANqWRa5Z5tlew22B07duzYseNTxydB4lbr2LIsUtLRtltTojYG24j65WPAtY5xniilkCnM80Qpd1TJfP7557RDzzjPXK93Zp/p+yO/9Pnn5Jy5XC48vv/A7X6j5EjbtPQvXjAMAyAtgcPxAM7yeL9RtGawDk3h9ZtXnLoWf33kfh/R2jEMJyhi83v16k0lPaCU3lr/rNWElEQhWQsrgicXtalLWitSjGgrFjvXtDLgXMtJJFtVOB2O277cNHuU0rRtu9ksSyl88cUXHE9CeMdFrHorkQG2fa92LdNIiWWZ6fsOq1XdDosyhG5sLVEZmMalDlJHURwbycqtyuJaIHI4HIgx1jyV27bS1n+PMaCNWAJTipQCTdeyLAEVA7ZtWNZCj6oEumI2W+X5fGYK03afpkn+LIROMQxdVTmf83ha620f7Xm5TKx+2phKvkSl9H6W7zGNlZToTfkL3m8ZxtPpBCjmSYjLMBwwxjCOMykXDodDLYJZ5DluNC9fvuB+v3O7XTkejyw58dVXX3E6neSx8Aul3o9xlHbJrusw1vD+7ZccjkdyysQQ6/2V6QSHQquW4D2NszSHgbGS7bUt0rmGEALXcWQYBs7nM8Nw4PHxkZQzQ39AG4WtjZ3rVlzOhaLKpop/XLwjbyKIjp5TYhiOMqSukMeWncT9NGDNwu0tlTt27NixY8dPDz4NEoeQOGstDw8PFDS5FGKKHJoGHzw+iaVyuly2jFTf94ToCX7m/OIllEQMkbYdmOYIAbr+SErw/u17KaG4j7x5eCCXiC4J7Tq0sxwfzmLndI7rKFMDw+nE+Xwmx4ifF+acCZMnxYSr+2Ilw+n0QMmlqmfSBijV9YmmWZUt+T2EgKZQUtmsejEltHG0RopVjHEbAVpLM5xzKKc3wtR1nVjygkcrUXJijJzPZ2KOXG9PaCtlGtZKA+XkZX5gGAaWeSYlUbCC9ygKyhnWpsgYomy6ZSqxfrZvWtswjuNGArd8Wkz4WWyWsaitxVHsoevwNRgnEw/Bi/ok9lIhLl0t51gH0X21C8YoswfTNOGcI1Vi/PHt1u/hnCh0rt6f9etZ12CNJsWyFbKIOho3xWsYpEnycnnC2HUzzm2PgTFCKO/3+1YkI+dB1CljLbpyl5zLNpqdSyahaLuOFCNd1zHVPJr3nhenM/cYmL3YSZXSeL9sWcfFz5QspTfWtpCh1OeYFOfk7dhKKeQUmUax3oaUca7BNA0DME3yPHh4eBA1ErafP6XAJxme10rRGEtG1OOcEr62egKVzLOpy7kWxaQQaBr7EWHe8SliKeF7FDiAvzJn/vM/9qvAPhGxY8eOHTt2fMr4JEhcKZllDpRCVZgUh/MRP0a+ePsWZ4V45FzICo6nE23TcL/fmeeRlDzTdKfpYA6JcblwmxaMc9ymGR/kYvfL734XrRJhGiVLZS3vLu+5zjeW7Dmdz1zeXlmWhYeHB4bGsIx3pvsNnTPeWmxOWKB1jugjbSVTIYdqNStcr7dqWbSkahVdlTJRpRRaK1TpuVyuKKOwquBDgJigeGk6rAQghEDjHBR4fHrEGEPXHzgMA9frVXbYULStoz/Kx6Zl4VQtlsuyQCkyMq6UTBfU6QW/BIa+F0JaotgsO1ECS91e0xppaFQZlIZcNivjWpbRNTJxMM2TXMArxVxVq3WLres6rHOEFDZ7pFJrUYcWQhkCXddxv98pRW3KY9cNogRSeP/+UZSsZcJai/d+G3JfVaS1ddL7sB3nYRi4Xp7wPtK1HcbINuHtfmcYBt68ecPT0xMxBbq2JZNwrsN7mbdo6/1qXEMIknnTlnquwBixTsaYeHx8QmtNdxgoWqFUYZ5HzoczN++ZxhFjDIfDoZI+Ue/KpDaiOgwHjDOM88j54cQ8zjSV3M/zDCnhjFg8l3Gk7wcMhXG8yRB7bXbtjweZBojP1tLgE+/fPeKXyItXD0zTtDVTlgw5J5JSNG0rZTEpc7+NZOB0lubLaZpRWqNL2Yj6PM+gMtr0e7HJJ45WOUJJOPX8OM3FkX34Go9qx44dO3bs2PGD4BMhcdIKmFKi6VoysFQ1q6BIJXMb7zW/JBX2rlr9ur5DIRf3PgRCihQMbd+iVYM2hsMw8P989ztcny784ueveXx8ZFlmHt68YASWxWCtImf52q/PZ16eT9yvN+6XS/0+PZaCBRpjcUWRlKoWvcTxeKJtOz58+FD37npCtaQ553h6vHA4Drx+/Zq3b79kWTxN29ANQvxiTNhajx+jFGoYY7b8n9gi8/ZnaxTei93PUMfBm4bkQyUwmhrIEuth3ahbloWcktgwu46lZg6tbfF+EnUww9APLMsimbOciX6m73shA7V5c1nEKmitlRp/peg6URxX++iaWcw5sywLrW5QWpFSIatE48ym2DjX0DTw9PS0qV4pJSlmaRqmacJHUZeWZeF4PNM0DR8+fGCePX3fVoVu2fJ1OedNtbxeLzjn6Fqp25+mG03X8frNK5bZc71esW7N8kFKAaM0Vjv6Q8vlciGlxDAM2zGEEAAp/VjRNA0hiDIaa24TEvM0YbWm7RzzOFaLq0IXxThOGLO2R4rF2Fb1dlkCWrEpn9HL81Rrs+0CusZuMx3yM5WALPbVmotcLZDr+bjdRqgqrvnIRil7f1L4ov9f9t4kVpJ9z+/6/KcYM/PUqbpTdz/jbtptIQtbyAaMLSHECmEkDGsks0FegIyRvEHs2MAKJCxhLxBItowRYtiwYIEtNiAQCxYgbKBttXt87w41nJOZMfxHFr9/RNVtIT0j3vOt+xzfq1LVqTqVJzIy69z4xndSmpwTFDidTsw1O7cpxbHmLUvOKA0PlxNv3rxhSvef3jeMAz8xfEjg5OMkpSbaHOUmBw4cOHDgwEeMj4LE5Vxomk6aEDPYRkpBZr9QlCKlKNYua8lFE5YFsmy0oTP3+UoMCVdbD5umJSvLfV64TzPT9Yn7/cbLly94/fo1RRfOL1+AUvzcF5/jnOXtuzfEuPKDL77A5Mhv/+1fJfrAw8MLTg8PtG3Dcp9Yl0VaJ1OkO505nS+UUrjdbtzvokY0TUOqypeQh6uocinx7t0bYoy1tVIq5rtu4HweiZW4bntsW4MhVDtmeU9IfCVQfduxRlG6lK4bXm3P2A9ygQ8MXVcLNxJGa6wxKAW61uFvO1/eR5QytTFTMwwn1uBZqv1usytaK/k6Fahj3wnvV4wxtG272xybptlHr61zrMHjY8Q6sVmqAq4STnmemRCEwG45Re89rW1JPtHaloeHR2KMvH7zBmua/XOXZWGaFpqm4XSSRtOubdFK8nApJSiSBUSJ5bBpLP3Q7k2nxmrCKiTmcrng/bKrWU9P12plFFvph7mxrht2tVEpaePs+15ILJBLZrrfMFURTHVIfFkWWutQ2hJiYPZCrsfxTCbtm29d3xODzBLEEIghoLU0Xm6qo7MNKVV1E1HGtlbM7fXoeyG2m+I2jN17cl0Hw7eyIK0VxmpyScQUKRkulwecc7x9etpV2m3HTpRjmSHo+07OeX3vHvge4iBwBw4c+AmhVDdPzTEcOHDgJ4SPIsleKHtRScpFiBsQa1ZKRpQNrm32ra6u68QGCFzvE0VpzpcL49ATwso8X4lhQSEX713fUEgswdOfT/TnM+OrlwznE9pazqcT53Hg7TdfcXvzhnC7cf36NdObd7z90Zes94m+baEoQiqcTi+ktj/Gvf3RObfb1bqu28st2rbldDqhtdo/11rZUPv008+ldKJmm0KI+BDr5pipxSGFaZr3C3PnHEpCUdynKwqZNsj1MXL0nM/jrrzJSHgh19bCkjPT9Ypf1z1HJU2OCtC7EhjrNpkQngalCz4sspUWI+UDdUhpTSllV+/atsVvz9U52r6Tc6AM6xLwPhJi5Ha7cbvdCCFwv9+BzOk07Cqf02YnsilJBjGGxPl0EkV1CWi1bbLV/0GUgipQMkIKl0AOGWsb7vPMbZpQVtGfelRJXJ/e0lpNiYHGaC7jQGM0ySdyyMQ1UmLGao1RipISJaVawZ/3POJmf5UB8KUqkzJ0fhpP1S66ohBb43vyCs663X6YciZneZ+Voui6UdTD2RNCxrqWUlvgjXYEn2Rkvu/QzrGsAetahtOFXAraah5fPdKPPdpqmq4BDdaafeduXVd57YzCOsnwxSi5SI0ixsCbN6+JMTJ0HU4bmu05hIDTivMw8O71a/y8MHaHnfL7hlQy75LcPEEdicYDBw78ZPA3/tW/wJd/5o9914dx4MDPHD4KJY4C1+sN6xzGKZ6en/ExMJxOnM5nQIoXuqbBzxPrPBNjlFxR29CND3RNS9f3zNNC9J5SEk5r2q5jut2xOjPFyHA547qey+efoa3BhxVrDN04oGLk+d0z0/0d6b4w3yaub54wXcfT843Pvvg5nG1xzhCKxmUhTFsLpVJiQ3NtuxOozX5XkEKIdV2ZpomXL1/ifWA4daRcWFdP1/U0bSPbalszJdtmmCIGadh8fHyELBfeJWWyyntxSg6SZ9Fa44wmJbXPCpBFuUlR8m5bRi+lqpaZhlxSJUOK222iaS0vXrxgXdeqGna8fv2a0+mEtZb79cZa6+2teU+4NltfTBFdDEZLec0wjKSU8X4l54R1YvOMKdRRbotrHOv1Rucaum6oBBNiTHzzzTdiMdUWowwPDw9cr1diyLRNh6mkwhhHigly4Xw6idIY173AYysy2fKB2/yC1pp5nqstlv25O9cQg99fF2ffW0r9smLqQLfMHdhKaJf3e3dOLoqbpqHveu73ib4R1XKzRA7DUAfNZ9quoek6htO4E2znJPdnrCVnGVYvRaypRSlizBQUxlps09QR7ozKmWm6sixrVVKbndy3LVhnCNGj9PuCIVNfS3mPGC7nM+sqqmypCmDfj6iciLVV01WFNadATmF/Lxz4fuD/DCv/4a/8YfnguGN+4MCBnyBSB8payvH/hQMHfmL4OJS4Ur7V/ue9J5eCc5aU8l4jr5QMCt/vd6bpzjTfafqBF68+ASX17jEEnFE4o9Eq49eJdb2Tc8R1jtPljG4dqmkpbcvp9IBrekrWtG3Pz//cz+G0Y77NlJCJPqGp48+x4JqB4fSA60bu01xLNTr6vqfvuz2X9PbtW56fn3n58uV+sb/lk4ahWh2t4Xd++4eUAufzmRAjy7rifcBayRzN04K1UnIhlkYhGes601jDOPas68zTuzei8ihRzW7Pz1II0nY469imnxSKrul4eHjYLZKbIiSkBhQG6xop2siFGCNN01BUBl3ouoanpye+/PJLmq7l1atXdTpBCOQ8z6Ra77+unnldmKapvo5grcMYKR6R89bvo93X65Wc406qNgtnjJHTMHI+P2CMw/vA6XyWCvw6MRBCJGdwrt1VuW1bMPiAqxMOIEJDyoGSI01j8X5Ba8lmhrjinJMh7hBxxpGjkLeN4Hjv9xKWpnG7Cun9irWGruukedR7lIJlmYDMeTyxLAvLIu+dvu/3fcQtP9j1vWSSUCg06+JJqdD1Y31uiqbtcW1HzBldB8CXdUUpzXA6k3LmPs1oYykl8/T0DucMp9OpFrVE2tYBeT+27dcffhxjIISwK6Obytp1HTF6mqbhk08+kY265+dd7TVKH+2U3yOkkglF1/fdgQMHDvxk8b//G3+Bb/7lf+y7PowDB36m8FEocUppSlH4kDCAaxzaWdAaHwMxRab7nRLl52Ve6NqGvh9o+46wiEpUfKBtHU3nWINcuK/LSvQrGoNrHf145vzJK9YUySXTNS1t14ol0VpYVlzT0PUD93DjxeMjP/ilX+L86iWxKIxtMK4l+QgaaWUsmdvtxul0AaBtZU/LGMPqV+ZpIuWEtYbz+YL3K7fbnRcvX9L3K8ZosR4aQ2uk7EIpXXNwhYLMLRjnGJ3hdrvh9PsmxLbtUIhiZ50jhcT9fmcNgfP5oe6CnaHInlesF+XNB9txxlpKCIQY90r7mBLn84kQPe+enmtxiIxjQ6ZtHafTIHbDqth47zHW7MUfMUUupxeEKMqMDx5DJVwpcL9FmraR4e/2/Tbc0A74WJimuxSeWMe6rpi2JWUhCpTCmzevRf10UmmveD/irVG74ta1Hc45nm9PaKVwrZCxphaCzPMCFPrhRE6JlOA8nLnd7rSdJa8ZbdVuHwVEac2JAoQYMUZKbFKMe17OWkvRCtdZpunGV19/VRs/NaXOH4DYaGe/cj6fGMeBp+sz97vndpdCn65ONWwKSd/1ONuQ0ywEMBXO40iIkRQDxjlMzSPmnOnaDmtszS4qUtJ1aqDdNwS3uYNtg885eX9t7Z4xJkARvEfX1lQApaWJVApsxIKJlr934PsBozRaVY/ukV05cODAgQMHPnp8FCROGwWdZlaesRnp2xHjLKWxtEPDeiuk5zthmVBrYOw72mFA2YZ5mojzTBczqiQWMmVoMM5i1oCeC31pUX3D2+XOyy86htYQ3l3ROZNfPKD1wHi6YLTitgZS35PPPU3f8vjzP2D4/OfxSWO1RhtNjJ4SVyiZmBOFwrQsxAyXywuMNXRDL9bJ+cYSpPAkhYhaTC0faVmD5Jjmaqnr+56m1VD34aZZ7G9oTYphLztphxG1Rvxa0NpSskI7S+OEWGQCTdfRdB05R1IKSPIwo4xC5cx6m9F0pALL6mm6nvHhBakUbvOM99IKqVxP7wasHffmwpJm+n6kbduqnGVsI2qZG2R8PMbEfPc0XQdKkxIY06Ay5BIxiJVTaUghMK0z4zhyeZDymRBWjJW3p3OGuVpolfZ0XYcmE2JCq0IpEYqRXB6SKUs5kwuoUmido28b4rpQ/EozDLTGscSFrDJFK2y1NqIMymhyioQU6UexOBonx1IKNI0ll4yPnkSi5IQ2YBsZbl+WhRgT59NDJaWBJSuKbkisnMYTq59riQ3oAtYqiIWQZtb7ROssMRaM0eSkMUVUwGWV3bwU8z7voLTh4fGR6/WGcY7z5YHr9Zm0TUl45CYBlq7rcKajGE9RAIqmaWseURRhVS/ilYLGWoRnFoL3cjOiceQUKSYRSsEvogAPg1hfU8w428GhxX302DbiUsn8V09/RH7zIHAHDhw4cODAR4+PgsSFEBmHEdd1LMtCiqK09E2LQuG0IVdyAdBfLgwPF7rTCUrh6XZHZbkYWZcV21gpLFkjy/PEOJ4xXcOixHo2+ZX7PHMaBvqh3wePtXV048hpnSnRi91vHFiCJ2NpTw9iuXt+jYortl7Yxwxt26K12XNRMSVC8HvRRyliS3w3v+Xx8SUoxfV2A94PLRcQ5aUUtFa7ApJzplS76a5uGLFAdtbhUyQFT9938vmANY6uk+yTX1dyyTRWiI4Gur4nl8K6rORSKCUzTxNN2+HqJIBWCr+uaKXINcfWtS3DMHC/3+vcgBzOlp8qpZBi4n6/yUbZMHC/TXUTTsmweX3dSymULLZZ77UojM5xOp14enqi74V03K7TbjX0dWMuhIBWYlvcGhWbthWCk5K0XiqNURpj9W6TtNWOmHOhaaVFES2PI+qh5AdPp0tVC2Vu4EO1qhQZwrbWkXNEO0cp31aemqatQ9wibKzLQj8MDL2Q+2EYmK43mZpo3F6MI7Zii1Jm/xgDJWtCiuTyXuHbS2UUpCS20KIkiycD43IxPtT3+Nb8uY2fX1481K3FZX8PQibFiKlKoZwD5P1oNEoLwTPWopWR17NuGm4KnjTU64PDfQ+wEbg/96N/nL/5R+Khwh04cODAgQPfE3wUJK6UzPV+52QMy7rw9pvXnM4nXhqNcRoLJGNYSiYrhcoBHVc6NRJuMyWmvb5dRUiLZ+YGWnN+caZzPYHEq5evSCXjQ8R1LafzCUNiuk0ULLGJEANj35KHhnla8H5mePGK88vPUcpS/IRuHd7f0AqavqtD3kqGm2sxxrKuhPjtHFHOGWPl4jj6sNvVTL3gLSRK2Xa6NrtfS46JyGZZFMUrpIhzltmvuKaWbHiPsma30JWcUaVgtEZnSDFTdKktipocE/0wkJEClZgy67rg2lbIxrxQkpAK/wEZ1drUQpS4X/OJLVCR1kBJQiKdM1KJHyNt0xBTIlfLZwgeKAxjX4vwyr5VtjWQeu+/NbXQti0F9jFso81uIc2ZWvEv5Ryp7pa1TUfJiWme6IZWCmJqs+ZGZrpOpgqu1yun02UvbXn37h2NdXRtt4+Wg5TXWGeqCiiZPR9kn24YxpoXS+ScdrXMWst0v6O1oh96lvsi9lBjKIU98ymvjZX2yb01FBRCrJumwVhLCJE1+Dq6LudIW8O8LCzrSlezdjFGnJXqf/A8PT2hlOKLL75g8SvzPNO2YqkspRCDRystpT/VCtz3I03bkJaEtU403VxQRtf3guzVxRRRSZGLbDUe+LixDX2/zbMQOG2k0vXAgQMHfgp4/hX47JNXpG9ef9eHcuDAzwQ+itCKbRzJKr6+vuUePcUaEoWnd++4PV8xaPpWyMw03Uk5odGs95n70zPLPKOswQ2ygzXdbjy9fcftfgOj8WHh3evXdNZS6lZa37Y0xuLfvUWtMzp4/PXK2y9/xFe//ZuE6YYj47RiHE7YpiMW8KlUhSWTctoLWT5UzdZ1ZVkX5nlGa7VnhYah5+HhAe8XYor0Q8fDwxnrDCnHfWdNLsxlZDmliGuab6l5MUqlf6ZgnMM2jaguStXCEBl39ksgZyFHRhtyyvsPH4R0bcSh6+TYSiks00SOqaqBCgUYrTFa49eVZZloGkvTOJxraduOpukwxslItNK0TSev0eLpu27fL7PWEKJkqZq2brRNEyHESjTgPk2oej6997R1rsHXfbatyt9YU+cWPthLqyPUpcj4+7zOZDL90EGh5ufce2to3WsLIXA6nWSLLUbu9zt93zOcZCZinmch4cZinSWVQs6g63lVGJmKCAHvZQBcVcLovUcVaF3DOq9EH1iWhdPpXJVEyZH51QOKUmQfb8un5Zz31xet65yDEHWllXyshIhrrbFOCJ9SSm4ObE2cVSlrWxlF997XtkrLNE0sy4I1difTm9VyI4nWuko4pQmTorHGEUNmnmXTcfu6RzPlx49t6LtThulf/KOSh9veZwcOHDjwE8b//af+Ik//9O/7rg/jwIGfGXwUJE5rzfnlA8OLM+PjhU9/4QtOD2fGcQQKX3/1NW9ev0EpxdAPGDR+msmLh5yZgyc5TbIarKbve86nk6hiq6gNThlsKXTa0GmLCpH53TPpeiVer4TrFRVWXnQtJ2vQfqUsM3Ge+frLL3n7+h1g0MqSU8ZUwnS/SVar6zqenp7wXhr7tJLB56ZxWCt2M++lgKVpGrquIeW8X3xv2Kr5nXOM48jtduP56am2L4b3f3/oiTmTKYQkW3Vt29J2PTnLI6aSUej9MY0xqCKKVS4FbYwoKkpXG2Tcq+W38e4tC2W1QlPQbC2MXqyvVc1KSWyGzrVSuBISwXuMNvRdRymZ4FegSB2/1SgjVq7Ve4bTmVgK1+mOthalpSbfNg2pZGzb0PYdVIKwruvehrkR3JwzyoruzQAAIABJREFU2hh0tQZqY0g57cUtrmmqBVIEB+ca2rar4+YK60TlyiWTkih/0zSRVeF8OWOsJaZETO/VCqU0uRRyybvFcbMmphRZ14VSMgrFaTxxPp+Zp4XzeMIog188JWVKhpwKJUnZSQgBY4SkFiCTUVaI+xo8tnGijuVMKqlaFwtN4ziNI1ornLOYavHcmjPHcaTve7755hucc5zrhEdJmRRk725TcremzJgTMSWapoVK+odxRBvNulbLsDKydWdNVR8lhXng40YqmZPu+M/+g39PfkMpUPogcgcOHDhw4MBHjo+CxOWcWaYbD5czD48PNH1D07V89nOf0/UD07oweY/pWpp+oCgtzZP3mcV7zo8vaE4jt7CwZlGpUIq+7xiGXpQQ4PbmiXifKcuKy4U0zzw/PfPmm9fEdaGzmnFouZxHjIIYVkLwLPOdnGW6YOhbzuMIpaCVzAXMs1yoO9fsebbz6cRQlcGU4p5xM0aGkwHWdeHdu7dSnGF0VYQ8WqtdKRr7gZzTvuvVtS1t05Bi2i14MUaKFuVnXVdcbRyMMVXrW4Zq6WNX3oS8fKgezvOMVoqh7zFaE7wnp4QqkkErJeNq8+Q2ci6KTmBZVkKIGGXIMRN9wGpL6xzRB8Ky0LoGa9/viUl1vRSVdF2HQhODEJpta02Gs+d9w63pWpqmqSQp1YFqTdOKGhlzAq1QRmOtfL5rZHsv18KTTbFc18D9PlV1ruE+TcQUeXjxghjDPgEAgFZoY6Cer1QnB4RAQkq5ThzIxl7OmcY1DKMQeQrcrje5CaENzrV1i67Q98NuA0W9b9i0NZuYYtxVUa0hxlBVOMmqlVJZacmUkokhSAOntZSaH5RR97RnF9u2hWrjLCkzDMM+NbEpvlt+bsNm/9wInnMy12CMpWkaQkigNa4RMlfyQeI+dmyZuFFpvvnTfwxlzHtF7sCBAwcOHDjw0eKjIHGkzPr2HfiVNM8YoGsbCgVlNe3QY8ce0/fQNqjGMZwutP3I5cULhtNJLrpDAKNRW04oJVa/sPiV23QTkjQvfPlbv8313ROlQP/4KY8/9wvYYSAA2lqy0iStePzsM8bLmX5oaHQi+ytpfaakGbLfc1JifZSsmGyW6ZrZ0nWQOe9ETnbGNLnI5IC1hpwjIXhSClVBccQYuN1uNI2j7wfWdaVtW/q24369sSwzXdvSdz26BtPmRSycUiJiyCVLy2eR0e1cxH5nndstoNtws6p33j+sxjdaoVXdRtOaGDylZM7n827DkzIPhXMNzjpykmr/bfNPiF7cJxeoxEwKQgopZbQ2tSTFcLk8MM8L1+utDme7fQT7+fkZhaokztU8mSiFpUi2UL5OLdVQkrf0wdfnL6S3aWQCgjpuve3MbTbCZVm4PFwwRuH9WlVEv5ePiHVWVxUOUiVuum67ieU1ooCh6yUPWHf4gg80jdufr6i1LdsBK2rpStN8kIkru01UAdZoco5Yo+lah1XIgHtKkBPT7UZOkRg8IcgouNZ6z73lnKVBNATWeQH41p9vr89WILPZU2Pdsgshcr/dCSHStkLAc95eS40yas8nHvi4sbVTXnTHX/63/v1jiPfAgQM/VfzOn4jYX/wHvuvDOHDgZwIfB4mj8GIYKH7FTxNWFYa25X67obVhPF/oxxHlLLpp6M8XxocHtHOyuVUK630mhYA1hlQS67qQYySFyPnFmfHFmeEsCtrzuyfu08Tp5Qu++H1/gM9/8ffTPbwkopl8AOcYH19xevFI0zksCZMm1qcf8e5Hv87t7ZeYEtCK2sxn9izQpqgYY8gpoZXkyVJKXK9XbrcbbdtWEiCFE9ba/dcbgZPmRhkND8EzDD1Wm5pdmjFKY7Uhx4hGoQo4Y+l7UR5jSqLwaE0shVQKaE0x4CvhVVW90/V4N8KwXbRrpShZak+cM3t+TtdjV0rv2adth02h0VoI3rKI1dQYWwfPF7xfSTERQ9zzWaJklbpJZioZFktp1/WSv0IaQHPdYANRQrfWS6MNpSRiLUzRWmGsAQqrXzDO7FkxkBmC7TG3se3tsW63G65pxLroV9lzK+lbO2pt1+CcY1091Pr/DVprbCWHKYn6pY2onz74vZymbSUDuBE6EEWPIupWCBGlDE3bUXKmpESKkcY5nLGUXGRcW9dxbaVk2J2695UTnbNY5/ac3nbjoJRcB9blJsOmACslFkljLF3X18ZVeU20krxe13WUXJjvMyUXTC26aRpHSpll8YQUpcnywEeNTYkz6iP5X8GBAwd+pvFr/8x/zPQPff5dH8aBAz8T+CjaKSUnpfBhxVhHDJ72oREFpxg0sKRMKmI9G04n0hK53e4EP2ONwodA46zUrWcpL+maBmflIlZpDbnw7vVbhmHAdR3t6YRpz0Q/M54uLCXjp2dOfcPlxUuCD6QQaBpNvL7h9vxE9p6+sWAt2RaUMlJTX5WUxjpsVZYAUGJL2iYCUkq8fv2a8+UBReF2ve7thQp2hUorUZPE4haqMiOEwDmHVoq1llVoYySH90HFfQiB5nRimm+gpPLeGE3ykZgzJidyLPjg96/fdZ0MR2e5qC8p0bUtSlPJmBCNEEMtEnk/Fq6VkCBtRQH1Pu22PVGUPG3bVatoLd3IMjEgbYxlP4/WumqnFHtoSom+78k5M6+T1P0XiDUTJ4qgIhdRJIVQSybLOENDS9O0lCg2yBCClON8YB+UAhiN/aAYRimFa6SNsSC5N20qga3neqvXVwpy3QzUSu1EV2yooqwpZBh7+z15vg3OydcURW57/WItFZG8HwUwmiUsZC2toymmmsUztE1D8IEcI6dhIHhRdcfxxOwjS16kVMUFzucz3osls20brtdrJaFqJ27b4LxzDXkrUUHRuIZSMk3TokKQLF1tFo0xEFOU18O+J8wHDhw4cODAhi//lZlf+r9+L/HXfv27PpQDB77X+Dhuv2rFLS74HEDL3eGwrrTWkbxnvk2EZcVQh6qnmanuWylT97NSonWWpmuxfYtpLdpqmsaRS8E0jpjFcqiU4ny6AIrp6Zm4LHTG0CglxegZwhrJsaByYX564t1XPyLcbpgCzvQo3bMsgWma5AI4Q/RBlKtSUEDXtnStXJgbY+j7oWa5MuuysiyrVMmnQt7KMqT+D11tf+M41r2whK/lJdZa+VrVBrh9/lbnL7k8vVvanHNCHmKgIIUrqg6Kl5J35W2zR0oLo2Sb7FY9n6UcpCh2VadtW7pOMmMxSSFGTJFUa8o3UiJWUl231t5bLWNI1X4p1kRQLMtKjIlhOAHqgxr+8q0m0OAlS6cKpBiJQb7+Rqqk0TFXCyXEFN5bBhV7RnAr8pDjzOSUuJwvexZsy+YZY0EhjZjVDjnP824ZtNbRNDJwvamTmyUR3u+sbRbFzboYQhT1DbUrgatf91kKyUYiBTWp0FiHqu8RZy2KQk6x/kiQi9w3KIUUImENUApd09btPEWq1s5pEkLcNE09r9KKuuXjNmstSIGLtY6SpUVTA40T8lxyZl0W1mVBFUXf9ljtjkzcR47t3+mGlzrxq3/+j35HR3PgwIG/X/A3/vhfwf/g5Xd9GAcOfO/xUShxxlpK3cfyi+dyGZmerhQFiw8kH+iaBqUU7968pRhN1/aMlxMhe8IaMcoSS6bkiOkcBkg+YVFC+NYVitgBc8y0xjI9XXG92MnezlfIgbFrSCkzLytd29N0mul2RRUYTxfa4YxtRoo2mPkuKgxAyfRdxzzPlJLEckai1CZLlBQ9dF2PMdXepsSGuBVJBC8X/7oWXLwnAFX1MZI3GrqeYDS+ln1s9fHj6cT1et0zVCFueaZMjAnv1w8eTzJhGiU2w5KIvloftUIpi7Xvd96MMbs9brPbbarhTkiqDXQjrvM0kara07YNi1/xq69ql9mbHLfcoDUy0B18rERI7Rt07zfqFClKPf7D+QFft+ystQTv5VidlbIPBTlGITpZoY2Q1c3kt9lfU0o4J4TpdrtzuWga57jd7wD7dEGqdsaU4/73xTa67GRZnoPaVbiNWBbWOuheQEOMfs/6iTKp8T6IKolGK4NfA36tpSQh4YPMNThrQZX3JJ5CCAFrHW3b8e7dO/q+ly251WO2MfHG7sUnVmtyJfpt20qpjTEUtlFvTYiRVBs/Fey7fZtVds8IKk1ReZ8nWJalPu9jK+77hM/MwH/yz/1H/Lv/+h/6rg/lwIEDBw4cOPBj8FGQuJwLp/GMNQ3Pb57wekEXzW2eMK3js09f0bUtb96+RZFxbcvpYSSGyPO7K9ppWteSUhSbnHJQyUEMCas1796+5XR64OXLl8yulzr9xZPKW75584Zlnrg8XOjHV3TDgOk6gg+EGOlPI846uv5EMzyA7YnF8MnlTJonlnnGGMlvKSVWRqCOfResdTgnzZC51CHsoWWa76zLQt/3aOe4T1PdiBM726aGbMpN20pBhg+epnF7G6WqBGee591uWUoRu6LKeC+lKCBFH7nUSvucZF6g/hdTBCSLt1kEC2DspuRFbFVsUipICahQoi0H6L0nl7wrXtZZmrYllVKr+dWeFdtUrlLAaEP0CeMs1jputzs5p9rQmOqxl12BbF3D7XrbN/WM0milpO4/pX13z9Zhc5CRcI2ibTtcLXzJtXwFCsMwsCwLb9684eHhYSfI1lpC8FhrMK1k1WJtB93UM3keYsvMSRolPyThpZbKlGrbnNeFYRi5PJxZ1yDvR2sx1mKTDIe3bSvnOiY0knn0q6/D9pXcGr2fH6ASUkcuoK37FlFNKVDqSHff95jaMLophjFnuk5G44vIf9JsmTKmZv7EKirqp9KSsYtJsoxDP5ByYZomadk8ik0+ahil98Hv7WOtDgvsgQMHfvp4+Hd+k/lPHZbKAwf+/+CjsFOWnClR4aeVF+MDumhIotC5tuXy+ICxUhl/Gjv6zjHPV15/8yNi9GijiSlSSmYYOtq2kcr9xsrGmDFcTmeGvuflZ5/zS7//9/Hw8ILsA1/9zm9xfX7CuoZiHL4YtOvBWKblzrzeKbpQjEb3He404k4jzflM1wkZ3GyL1+tVSiesxa8rOWW6rt832CiQYqqKSYszjrBG1sWTYqZxjsY5yGLr21oUN3vkRgqer1eutyuFQtt1DIMUmEzTRN/3e1lHKWCUFFIoMs5ZurbBKl0JnBIyuJMQIXhoRaEwr7ID5+rnqHoM23MK4b1tUHJSTsotciSTafuWpm3k7xVp72zbjtPpvGfcJJtVAMlfaSQb1rVdLUnRddst76UxzhicbUgx7oQzplgJWkvbuGo7FNIKkulrnJNWxhgIwRNDFFugdfv52Jo353mmbzuaptnnHmIMdfctUYoMsXu/7pMHm5U15W0z7/0IvLaaNa68e363D5nHGChVRYtVbdy+1vaayPktWNfQ9j2uvieUqrbRVGqRiiOkRMyJfhxYa+4PBX5Z8fOCqudHIYS4qTMNSinart3nJrZjcM7hXCOvQyXJ1pp6o8DSOCdzCChyqjMUueBcS2O7v/ffSA78f8ZG4Db8QTfxd/7zPwSHinrgwIGfIv7LX/5r5Ifxuz6MAwe+1/goSJzShnn2tN2JcbxQiiKWwni58PDykTUGnm/PhGWGEJjevuGHf+fXuH79Ff52h/C+Wv369ol1mtgcgz4n2rbhxflCVtA/PqDHjudl5pvXr5mvM48vPuGTz37AePkUZUaerwvPzzcM0BrNcruy3K+UGFA5oXOCtHK/XWWnTAvBjFXR2dShzfpmjOF+u3G93vYmyxAip9OpNjoqYoiomovaSk5kP858a+g7hMDpdMI0DbdpIivAaGLO2MbRdd2eC5PafcPQ9eQYIWV0QVoztabvu72hcMtGgZAPV3/tY2BZ/a6q+VpZb4x5vy2n2YetlVE1M7bu6tNmu1Qf2Cclt1XVtZDwq4ykW2NZ7jPWNjs56rp+V4uamttLleTK3w/kmMg5SS6sEhBrzb4lF6InhJX8gRUy5UjwQUhNykz3G9M08fj4krZtWdeVYRj2BlHvZTA7lkw/DrRdR6ibfxvxEtINUOj7nmEYRE2trZrjaZThbq05n8/cbrc9j7gpuNvz3uyLxojaFWPENQ0JSBQy4FMkF0VGbLhK673oJoQgmUDqwHusGbcim2/bdt5G0DdCv5HPlGT7sGnabzWXyvkD52R7rutku9B72ZYruaCVkXKeAx8tfncmLpXMoxn4t/+R/0baTQ8cOHDgwIEDHy0+jqsspXD9wOMnn9COIz5nkobhcqY9jyzBs8wzt+dnIW3LSpMyZ9fwcjzz2atXPL54gcqF5T5hUVwuF0zjMM6yBo9PEWU0P3r9Fb/663+H5/mOaxo+//wXeDi/ou3PPLz4HG067reFcz/w+ctXNKWgwoojE6Y7ab6j4kKab6Tg6ySAXLw+PDwA7GPIOWdiEKWuadraMFn2qvoUIg/nC69evaqNiO9VPWvtnkfbizpqKYa0/xkwmlwyIXqxWLYta/BM00TXtTK3kBJNzWqRiyiEHx5ftf1JmYnZiVwphXEcaduWsG1+KUXKmdvtjqs7bdtjAUzTxLouwPvnuKlJ8L6G/3a9cr/fsc7RuHbfnAtBNtq2TbUNshcng9LrurKufm933KyjG/mIMTJN824rdM6BKntbpQxfi6LUNGJR3XKNwa9VcROyM8/z3taZqsplnKFpquoGe/HLVrwSQqjE3Qp5DIHoAz5IEcs4jizLTNO2xFrUsj23bUR9yyBuJPV9HtCwes+yiEKai6iQuRSWejMBBU/PV1CKrs5NaK2F+Nf30aaCxmrTjZVgGmN2Mq/EK7u/N3LKdRTe7wR5K8bZrKXWGIy2KIy8l9NBBD5mbLMCG5k7ZgYOHDjw9xJ/4j/9H7G/5wff9WEcOPC9xUeRiaNA63ru04pzhvY8Mt9uLLcrjSmk+420LrTO4JeFXAqXT17hLieGh8/pxgf8MjG+8sR1wqJxc8DcV0zO3NeFkhf64UT65h0mJM7DidKeGC6PmG5gSoWmO/Ppy8+lCXC5opQl24HuVYdqGxYUep5w88RyvRMxnE4n2vEkTYsFUlaghHiczgPLbWK+3rGuwXaGnArteWBZV9aYaZxlmma6riVEBSWjlNTZKwMpSwFKP7TM80LnHMt0p9QLc8nMeR4eLmLPU5qiCspIYcnz9UrMDa5tUNZSYkSZOgAeI9bWAe5lFmLTNtKYGBMlWZTSXE5nUJr7/U7jBvxyJfiCM1CyIseEM47sZHg7x4y1GmUg+KlaAyULmEKSXJ0RtRCtIaY6tC1V/N57GmOxTvP0/EQpheEkhMRZi1HVvtk5bGOFxARPY7YRcIdWFpLCloZSFEpBN7Ssy8y6Bvre7jbMXCLaWbFgKgVKM80eYxsUZi+Oad0gjZu5sCwLrmlwrcOvQtA2cjVeLvgYqkppsP2ALRmFZbp7FGJTvN/nqnhFlDW0xsmxKIOzmpwhrSuZAtrggxcbYyNbgts9mI3Uai0FJOsyochYp2lbRYpCQqkqmnOOvut4fn7m8dUrUgh0ruF6m0h5kQZU16DESCkETxlR7pLk85TWFK1pmoZ5DXgfGIaBvu9JOXO9XuUf9oGPHn/XW3FKJjwOHDhw4CeBP/P467z8azf+6j/1jxJ/9OV3fTgHDnzv8FGQuEJhmm48X584tT2dtZQ1cE/PWAWgcENPM46E1fN8u2GblmGQ/NK6LMQQOJ1P5Nbg54nffv5NUR2GkdPpxLqKHTHHwi988fOcTw+8ef0aVQolBsmJrXe8VZwvZ57DypvrHe0Gxs5iG8PteuWbr75ERclRYR3zsjJ2HV3bcL/fWdeF02kA4H6/owFtaz19Lf643+/YpmU89zw/PRHCymnscbVAI8VIVnKhvKkw0vancM6inGKJiWmaGMdRRr+rIlZK4XQ+8fT8zNB1khFrW3zyNfvUyVaaDzgnCljJhebkSCmyLHNtjlQ8PT0RQuLTTz+l70ep2Qco+YOyEdnHK0phjMUYLZttOWGN5MnmeabrJKu45JUcM84IYUoxfavJcVOlUo6oZLBNbYXcGio/KDnRWksDZiqS/4Kan5MNtRDFWim5NE2MiVTyrnh9qKApVVBKCIsiMo7jrmJt+3il1NKSlDC1SXNTqD7M7KWUcMaix9OuRqUQ8MtaG0o7mTOoaqXWQpBz0+JsW6cFAtfrFWctMUT6sdvLYD7MR25NkOM4Ms/z3gRqrSGElfP5zDIn7sut5vXSbkVVKN6+ecPLl69QSh5TK7FRap0lq5gVJSasNbVAR5NT3ItLRNmUGwoA03RHKWnMPGpNPn5sxSYfErh/fvyS//p/+MM8/ZNv3pO2g8AdOHDgp4B/6fyav2o/ikvRAwe+d/ho/uUolVEpk6aFZAzz8xXjNN3YoXpH218Yu44SM8OD5z7PxClS8oRrWixlz2Ut00SMnqbrpdTk4ZFlifzoh19BBtf2XK9Xrs/PKP8aZQ22bZlcQzuMfPLp5yjnWGfFQ39CZU+4zqRpJfmE1g395SVta+kaR1x9HW6Gcej2Uor7bUYrOA0nSpHKfeUcw3hGacM0z7RdR9+35BzrCLUUi2wEjlIvlO2Wm4oyYG4l87YsE840LMuyl3DEGOlqAUaMHh9WbM07CUq1Era7BfLhUgnxuqLqyPj5fJL9Nq1Yw4JzjnVdaVspT6EoYpHH3Cx5rnEgrj58DHStFFyklJmmGYray1pSioSQUNSx82rfa9uWaV4/GDv3GCNbZuv9GWUsrm0kawcoYxi6dreHlrodZ2s5w0YA13XF1e292+1aba5ip/Qx7+RojSsnd9qtmlsD5TxNe55Qa13tiJbuAxvktu0Gkg3MRVS7rSZCGic1Iad98w/Ar+8LUqZpYp4mnDM8PDywzAsZdjspUDf3YBiGPU+3HZe1dm8jfX66UoplHEeapuF2u3G73Xh4eBCC51dyFjW373usbfC7rdfQOIsyjhhXgveYOtOQsgywT/NMoWBts2f6jDUY475lpT3w8WMtgVY5Bt3wxx//Nv9tefH+Dz8kc0ofmbkDBw4cOHDgO8ZHQeKsNVzOJ67+iTdffUlnW5xznC4PKOuYl0BvGqY1ERfPw+mCswNv37ylaTVj26BKJqpCXifmnBj6gcvlgSVEpmnBmo7Hx0dKKtxuN37r139DFK+nd6ScUY2lHUfGF49YY3Cuo+tauUMdMvd3V/y68PjiJePjJ2BbOhVxRhPmmRgWTqeRx8cXvHu6kjN03UBOcmGbcyKmwFDHu+91sPzxxQusUcyzKDKqNkMq6tZYEvWItGW+RIEzbYOpjZTR1gt4AyEm4rJyevVqL115en7mdDnvypPRGq2lLKUUGfbets4+zMQpJW2GrmmY5oVlmUTFsYan651hGHCuZbrPhCS5uTDNovA5zTyvWCutivO0klKmsQ4NuxKVs9gHtxZHpRQ+emzjgEKsDZiybZcxTrJzmzrm2qYqYE7Oi9nGqdW3cn9bttBow/PzM1qrDyYOCk4bbOsIIRFC5Ha/7uci51jHtxtyThij6/mREW9R+d7nyoSwTpRF7RkzP8/7+33LPSqlME1LCIGxH8m57H/WNA1d13C73yt5W7hPnhcvXrLMM6v3+36d3UjmPFXipIUwC8Xdz0/OeR/2Lkp2B0+nE6+/eUvTdZwvF6ZppqCw1pFSJuWE0ZK/VMpgGytKbCiEJNbYdRXrqAza91A0+biz+r3Ah+2UrXK7rTIX/V59+/Dng8AdOHDgwIEDHwU+iiR7yQU/TZQQud9nlhRxp5HcOL55+0SKhdvbZ+5vnyEUpuudnJKURNxvvP7hbzM/PzHfnnl++04Gt3OR+nVlmG4z8zzveantgjNW9WXxK7frRE6FRhvCfMXfXqPWG/PTG6anZ1RWWNPRNANtO9J0A9a1PD295T49oyz4sHK9PfH8/Mzz8zM5Zy7nF8QUWcNC23XEGHn79pkYRXG63W48Pz9LeYjRVcUQUpNiRqFqLX7C+8A4jrXhMVJK2hWWvcnROcZx3C2IXbVUblXyshmWWZYF71esNVI7X9XDrflRCImQk9v9ttv+zuezKDRNw7JIycbpcmYYxELqXINSGoWpap1c81nrGIZxL9LYvtZmnwwh4GPAdY7VrzStk7xajnRdh/cL67piGkdWhcX7vXij1LbFzdLo6pRASjIKvllKVbWMxZBIScidlHOIxTGunhDCrlICkk/MmXVdJXNYSR9Igc3tdttV0L7r8Ou6q2UlCxHuu4G2kTp+v64YY2iblhQTOWQaI7m96/XK8/N1f926rqsNk0J4h3Egl0RRuZa1iEr7fJW/s9lEAaZpJmfo+5GuKmZv3z1jnOXFy0dyFqIpjzvStE1tP437aLi0ooq6rbXicr7UGw2afhj2MhznHMbIa5minBNdR8MPfLz4f2un3GyVf/bxb/HL/4v8G9hVuFKg5D1beeDAgQM/CfyV/+m/wDw+fteHceDA9w4/9ipLKfV7lFL/vVLqbyil/g+l1J+tv/9SKfXfKaV+tf78WH9fKaX+vFLqbyml/jel1B/+sUdR4NI9YF1L/3Dhl/7gP8yrX/69DJ++4ge/9It88clnXGzHSTsuTcN6u/HVD3+HaXrmPHSolFluN4iJkjJOWyia1UdyVihlmOeFnHlvq3OOy8OZ82efcnr1CadPPuH08IqmHSjec3/3Ne++/g3efv2bPL/7RnJHpwspwZdffsn13VumeeZ6mwgpUMjc7s/88Ee/wzzPoA1FSTNmiBFjNCkHIU5aM3QD1hqKyhQFMYiaAdLiGKIQDdc0onhZV4e0y27Js9VWqZRiWRaW+0Tbthhj9ur6ZVn2inkQ4rG3GmbZelvmuSo/3U6G5MWXwoOUEsMw7EUqXdftNkNjPij+qGRwI0xt0wO63sRXpBDJSdSgzTpZgEQmq0zKsappZid6zjlyjnWXLrAuga7tGceRWMkmCCHcCOK6rnj/vq7fGEuqO2Zba2WqWbV0BtZLAAAgAElEQVTNThmCELi4enQlziGsVXGTHzlEkg/kEHHaoAtYpSkpsSyzWEK1ZAK7rmMYemKQNs++7+l72e9zVSFUVQURQrzgXMs4jjj3PksYQuDp6R3D0AGFabrLLIWqY/JKlFTvPda6/Xp7I/Zbw2bXddKeWsminNuGGHJVPeH5+Rmjzf6+KYV648OQciQmz7LMMrNQraiSn9MYI3bYdfV474nJo37Kqbi/J9+b/j7C726rHM0qhG3bjNsUucMme+DAj8Xx/envHo9m+K4P4cCB7yX+bm6VR+DPlVL+APBPAP+aUuoPAP8m8NdLKb8C/PX6McA/C/xK/fGngb/4475ATpnf+o3fYlkC48ML2ocHTp9+yuMvfEF3OkHMuAzh+cb1m28wOdA6hVGJ5X7DaM39PvH11685nS589tkXeB8JayTGTAwJRLyQ6v7V89VXX8nX7nuGTz7l1Rc/4Pz4CpRhWVZutxtPT++Y5zuZhE+BeVmY7jeevvmKr37j1/jq668xbUd3OpO1IuvCNC2Mlwd+8R/8ZV598hm3acLX7JTWha5raJyppOr9uLQUe7wv10hbrX8t3uiHAa01t9tNCNBejFHVpJiEhETJ1ill0NpSagZtI1jWWtmvc25XsWxtYVyXQPCJ4GspSUz7PELOmXmeWUNg9euueCmliF5q9HVtK9wyb8F71mWh5Ay1DbMoaPoOZQwhJXJ9fls2TFof3T4FsNkmt8eUmn+LbRwhRRkmV9TiF41SsMwz16enmlETwimkln2+wFojpTB18Hqa74zjyDgOpBhZ7jfi6iupg9Y1PDw80Pf9Tl67ruN8PtN3HWGVwhpnLeMgj1sSBC+k5n05i8KvgevTs8wEpMIye4zehsHFGpnrhMKWmxOlNOOcIaW4209jjDSto+ulbbIUMEYU55TeZ9WstQzDwLp6btcJZ1uGfiTkVG23hq7rqwosP4yWQh5kWo77NKGMJlO4z5MQ/KpMbseyqZrbYPhPGT/1700/yzBKM2UPSMHJ7/4zrSph+932SW0ONe7AgR+P4/vTgQMHfqr4sSSulPLDUsr/Wn99Bf4m8AvAnwT+Uv20vwT8C/XXfxL4y0XwPwMvlFL/D3tvEmtZuqZnPX+7mt2cc6LJvHnrFlXGpqgaAEJly8aMsGdMYILFBCxMIyEkQB4yYIQQCOQJIEtICAnJEo2MZAaeIDwwFhaSwZYtCxssl8u3j8yIc85u1lp/z+D/14rIau9VVd7MvLVfKZQR+8Q5e+21d+xc736/73k/+a3uI4TA7DxIgY8JnyM+J0IuhJzIZLybcdcLYb4icqQ3GhEjp8cz02XBu8gw7skZ3r47ESJkqehsT9+P7HZHPvvsHd/9znfRWnM6P/GDN99nEgU5DOzvjuwPB4Q2XH3m5ArejDAeuabCZZ548+a7vPn+ryLihFWJ8XDk+PI1RWlm7yhIshTc3d/z+uNPalpm+40ouBt2dNpwPp2YpytKydYdVz/5rmARTwjVOGmtWRaHmxeMrmj53MyAlpocanm3VSu4oufp6YRS5nNF0koZhn6H0R1aVcMGkq4b6PsRY2wbr6yF28NQE7ScaSYgVmS81Ox2B9xSE0Mh6gV8IVPI5BSRotQ9wJIwRlUQRkyQEqIURDNtSkukEggpNoBIbsXsQtRzIVsP3TiO5FITy9UgPD091Rdwo3c+Pj29Hw8cB4bWkbYmey9evGijf7WvbzceNmMKFTgSQmAYeqCmdsfjEWMraTElz+ImtKm7h4ubmJep1i5Yy4sXL3DOcT6fCW3sUkqwxlTwife4aW7jprTzV8me3nseHh7o+357LazPQ993jVoatu8pJZNSQEqxjVAuy7T17a0p6TpimSicpyvXZUZoxbDfUaQg5NT2/kQbO7XkklFKAKX2D3rfzGNNGdd9vdX8GlO7GGUz2eu5zOmLLxj4Sbw3/bRrlHXv88PduNyeuf/047/Bx3/1+HnDJmoNyi2Nu+mm31q396cfU7fx+5tu+rH1Y/2rEUL8PPBPA/8n8HEp5fvtSz8APm6//xng2x9823fabb/2Z/1bQoi/JoT4ayFE7l/e14t7KYhLNWxvvvddlusV5z2Rguotw2FfL77PF+bThbvjHf2w53j3kn444ELBhYSxHfvdHR999A2GoeLiQwikEHg+PdL3HcfjgePDPS8/eoHtNbO/kkVBH470rz7hk1/4J3n9+34ROey5LhOn5884P70hx4mPX9/z6uNv8Mm3vsXh4QUuRjIC3fW4GLlMV65LHU00fUcqGecnlBZYrWutgVFcLmcADscj4zjivWeel23cTyvDsiw8Pz/TacvxeNxQ8/VCulCv++UGrahjbW4brQQ2E7CWWa8X49U8lQqt0LZVBtQ0sAiQUmN0h1Rmq0jYjyOdUZAyOXiMVNsIpPcOUqYzCklGy9rRlmKCBhlZ+9RqwgQpR1KO2M5ibB0bRRYQFVyyeIdsj2MJnlhy2+17DzgZh4G+7zfCZB1nHEkpbvuAa6pljOV8PjNdp+321UxfLpfNdAMtndujlPrc3l0dzYwISR179I79OFZqZCt0h5ogCiDnShf13uO8Z7fbtem00nb+fBuTFdvztP6qo7PvSZvrHqGUAq0UJWXc4rYPBdZjV1ITfEQpjfeBy+Wy7bGtr5F19xFa8mc7lmlmmiagMI71mCo0Jbd+Ori/v2/k0EDwtR5iNx42kz3u+p/ohf7v5ntT+3nb+9Onb39vgTw+NHTA53fibrrpph9bX9S100/Te9Nf/Jv/G3K8jVXedNOPox/ZxAkh9sCfB/79Usrpw6+V+hH8j/V/+FLKf11K+YOllD9oOs3iJ6Kb6ZTg7Xe/x/d+5VcgeJ5PT1z8lWIl9u5AVJKAQGrLw/1rXrz8iP3hnm7YMTlPzJm7hxeMu31LGSSn04nvfOc7dFrR9RVa8fr1a16/fokgs8wXpulEKh41GIb7Iw/f+ln6+1ccXn2Du5cfUagJ28effIwaLJ9dnvjs6ZGQ4eXrjxDKMC0zQghevHxBzpnFOYqopqiUwjzPXM9nDruB43FknmdiTFhbCYOlFMZxbOYj4VzAGMPhcAew0Quv5wsx5ma89FYdkGJBScP1MuOWgFYWJQ0CxTy7zxk5JWshdk4wT67tY1VoSYx5K8zOKbfuuQPPz898+umn76EfsjRT6NECtKh9aELWnap5mkkhoJVAykLX263MezUjSqkPuuHqOXMtEVyWpSVlEhDYriaJbgmkIhjHPSEkShaM47gdl3OuFW3LDZoyTRPDMBJj5OnpkXmeySUzDANSSqbre+O8mty1x22lfK67hjWxGzDGtE68WHfSjKLvOlJOLPNMDAEpoZRqiGPJzTjFtl9YC7mVFlyn02acSimkRtSMMaG0aoYvbaZ0O+7pWkdkhwEhZAXEeL9VOdTnXLDb7zGm1Sl433bwzLYP6L0n58y7x88QQrAfB4xSdVQ2hGZca9eg956np6dmCDU5l/ohSSOU5pzxLv44bwe/I/1uvze179ven16/VL/9N/yUKmb163fi1t/fdNNNv62+yGun38vvTTfddNOPaOKEEIb6JvTnSin/c7v5h2vU3/77pt3+XeBnP/j2b7XbfvODEIIffP/blOwR0fHZ976DP58YtKLvDMZaRG9JWuKyQA17Dg8fcf/6G/TDAYTC+4SSmm6oY4XKGE6nE7/yK7/C87tHcogb2OL+/o5h6DhdzmS3cH1+5nQ5MadAUoWiQatMSY7z01vevX1LKpLdw0t2r17T3d1R+p7zfOW73/sup9OZoR+r8ZGSfujZ73c4P1f0fM6tD62OB4bgCM0YjONYS6hT4nq9biNwXfc+VTLG0LW9tFIKx+Oxfj+Csd8xdCNkQU6JrkFDDodDg3OEhtN/f4G/GspqGmpatO6lfUiqXA1iCIHT6cQwDOz3e3745g1CCC6XyzaOuBZIK1UTHinAaIlSghgDKQYkdWKiGpsKTIkp4UMgrD1zxtD3PefTdetAq6mWoGQ2GuIKR1kNVkqp7oTlTGfMllytY5paK67XC+fzedtlWx/3ColZdwdBII0GJZmWhcs0kZE8NHqWUmo7NiHqSGguCXI1tCnFdv/VjMkGO7G235LS2S1IWUdS1++Z5yvLshBj2IxtKYUYUqVaSokUoiZ9MaGlIvj6vYfDob22wpY85pxb91sdfbQbpbN+LaXAMHRtfBaUkux2I8PY4fzCNF1BFKwxdNZyPBw34ue64xeC34z4sjSCqPr8hwtfpL7o96bf6zqYBXXcv7/hBje56aYfWbf3p5tuuumL1I9CpxTAfwP8P6WUP/PBl/4X4E+23/9J4C98cPu/2khLfwR4/mB04De5D/jo1QtevrpDanj14sg3P/4ITWE39Bir6fqBlAVFKrQd0MMeLzRX51nmhWHoOR6PWFPH8fziuF4vXJ6fSNGz349IVUuSpdFMfqnJgfe1TauziM7gsmOZH7m8/Q7+6ftcP/0ufjozHg7Q7xDjHfb+NXJ3YL/f0VvN8+Mj0/XM0HV8/PFrnh/f8bf/9t/Eufl9WTQVNCKEwC0TQtTbYwjYdsFrtK51C95DqeY2hMDj42MdWwsBNy+NxNizLH4zUesFPFDToJSIyZNLHflbqwag7rD1ffc5E7Puj62Ux9DGHkMI+FQNsDGG4/GIAC7XKykVdvvdNmooFG2kEZx3TPPUzEIkpczz8zPX6YrpLEjIJLrebMeyQlGUUszzjNEdQ7+rRgnROvIWQNKbWiIuhaC0x55TRpT1sdptNLEarVqX0Pc9u92+daeprd+t6+qel08ZVN0XBEipbIkVwP7wfpeu9tzl7TWcW6eaMRXSUuEnHSUncqljm8MwUGAzls4tlJLpOkvfd3Sd3ZD96/O6lpVvY5Wi8O7dO6Zp4u7ujq6zDXhTNnO7Pe5th64CTM7XmiSuqeXlckEpuUFkau3FmZQi/WAxSlJKbsnqlb7r2O2GDwijZRvtzbnuLSqlELJ84SbuJ/He9Htd/+XP/BXCnz/WP6zm7ZbC3XTTb6vb+9NNN930RetHaeT9Z4F/BfhbQoi/0W77D4D/BPgfhRD/OvCrwJ9oX/uLwD8P/D1gAv613+4OpJTsdntcDBjbYYcBJanjeFMFNhjbQdutci6gTSQIibtcccuC1AMPDy9AZJZ3E9fLBd/6ukSR5BQw454XL1/wfD4hWvoSY2HY7xjv71CdYZ4vJD/jL0+cH98QloCIgv7+Htn1ZGOxQ09nFDvTc38YeTc9U1LmMj2znM/EJBgPDzy8eIkU1XxIqZFIKLW8uzeS2TmmaeLheMRogxR1FDDFTBaxXhivZdTaIkrBl4JWCmsN7969Y56vHA6HNgqY8X6pqZIsXOeFrrNYq/EpUkj0g0UgMcqQUyGESqer5yJSx/mohhJaSbbg7u5QkfsY9seHCkHpNakUpFLYoec6LShVPxlYjU9NyxZSKhVD39LFNbkzpuLtfUi4VgsA8OrVq9btp1HSkEtGIAmLwyqzjUlKIbcCc9t24lJKzWDV+1RG42NAKYnRihBqkiSV2Myv0R1FCty0bBUK07SwuIW74x05Z66timFxjjjPW6omhNgMlrWGEBNZ1gTQ+2ryjDEsrdriwzSsGwdSCmQi4zBSSmmGevmgPLswT5e2HydQLTGNIWzJVyl1vNa5evzTNDMOY+23E2UDoGhp0G0HrpTC9VrTv9etHP56OUMRHPY7lNZ458kxUVIipMy4G8g5URqGvuu6dq7r740x+MXh/MwX3DAAP4H3pt/r+tx+3C2Fu+mmH0e396ebbrrpC9Vva+JKKX+F3/xy7I//Bn+/AP/Oj3MQKWV+8OYdw27k4cUISHIsCArTdMFYS4mJnCoVTZaaJyFFrQAIDpEt0S+VgEilIJacUVLRd5bT9YLVlaS3OMew23GZrpj+QL/fM44DWWR8jkQ/Mz0/8vTmM6w2mH6P0QLTqY3c1hmLVYLl8oyfzxA8y+VSExspUbPG2o+JIXK9XjnuD63rbUGIhPOOVDT2AyMAa/KS28hhofILaw9c39IiKQTeV0NQU5uaqH0ItZjma6M+Zp5PzyBppqpAAb/4RpZcEfEKrWW7QC90Qx39u1wupFjTKGMN58uFTlqM7ZjnmcUtHA4Huq5jmSd88Ox3O4xVlJjq7lXX0aHQ2iC0YgluMz61RLumYTFEKGygkQ/3zzIgjeZoqxmZ54WcEmuB94a4p9Bt3W+150qpavQQcoN57Pd7rlPtS7PW4lPd4Vo7+JZlQUiJ0ppUMp3tkA3+obVGWkuMkfUSdy1od24BQCpNSGlLMNf9vBgjSimuy7XCZbStFFCjt121UgpjP7TqiURwDmvNB715uYK8Wo0DjRaZG1ClVkkoXHA45+l2e+B9XUN9jWRirKO6Vksul1N7/Kb2x8WAdwsFgZJ1zLJQ2ihlREjdKhwGQktaV1MbWifhF90T95N4b7oJPhmf+ewXfj/p//v7X/ah3HTT10a396cfX/GX/3Hk//7Xv+zDuOmmr42+EkzXXGD38JIXH31CLgopNMEF5utEDIEiCj4GtJHc3R3Y7waMkhil6KxBkOk6w9O7t5yeHykpYKxk6Axdg090WrMsM9/+9rfrz7IdMWf6wx37/ZEcA5fHt1we33J6+47z0xXnoQiF6SxKQ6fhOFoOnUWmjJtOvPn+tzk9vmW0lvvDnofjgfvDgb4z5OzbnpeFInC+7ishJC54pJTc3983AyC2XSKzjle21GbdYUsNuOGcwzu/FTpXg2C23bdSEt5VCMXiJpSE3W5o+2meXBKlJGL07XvUNhq4GspKyZzbBXvBhwXItXgbiCkhlWa/P1AKLIvDWEvXMPkxRkJOxJyRUmH7rlYGlPy5+6z9eJmu69jvd6SUNhqnkBJpDLGUrXh6HCud9OnpaduPizFCLi3FWsil0il3+z1Cgm+9dloptNKtymHeDJxoZekhVNhKAVKrNni4fwHQnjc2+ElpVQm5GeGVlrmewxg8RkrGYai9c4tjHEcQgiX4rRx9WSZSjjjvKCUxjj3D0G+7iPM0QSmMQ6V2Oec246ubcVw72fRaQ5EzXd/z/HzCtP3AFXqyGuOVwKmN3CiYFaRS+/lyzvjgKbmVqbcUpsJaapJXz31NT9fjCCGgjWboB3JL6276eqr2AGb+u5/7y/zgP9e3BO6mm276QvW//g//LUL/KANiN910E/xo45RfuIQQKNs1kqPA+8D5ekVpie01xEgoEaFAGcXsFoSQDMkzGkkU8PzuEdk6vSiZsCyVsqjB2oH73Y6Lm3j32Vt+/x/4A4yHA9PiMVKQU+ByeuZ6esRdL7hpwVjLt37uFf04YHpLN2g6XbAqk+YL5/PE9ekzsndoBMMwIpRCGMvh7iWvf+ZnSUIzna9E7XDXCyl4jFG1+DpnNBVyYqTiep3aTlRHiIkY07avZq1FtMLlmsJIur72tznnNuJmaOYgtlRJ1LovpBSbiSk514RSGaSSKKUx2hBjqhRCKtQkx9yMZd1HCyFwPl/o+p6YczVsrYsshFqKnbJmHHu8X7ieZqCglSFTSDmjpCbHhJB1j82HOu6qtK7jgFLUccQQyDlh+kqA9L6OfJYCzlWqYkqVSpnJlCLIgO06lFH4EJDCYbsORE3khsG0+1LIIjldnrm7u9sSv0KFhK3jie+hMpoUK3Rm7Dv6rq/mapm3vrScE5SC+qBqYTVJodE5S8mcLmeEFCgkUKmUCMP5fAIKkmrcU46EGNFKc9gfkFLw+PhYk8xWaG67HikEQtTy7VJKg5dYLteppo3HSmhdgTHWmLr713YYlVIYpVmuV5TWDONATuu+X8Fag0CS28/WVhNzpORCEXA8HDhfrlDqcdSRTknX1Q8tcrqZuK+zlHj/GV8p4v0u3M3M3XTTTTfddNOXrq+EiZNKEpaJZ+94/fIVOXjcKXB+PnE87FH9iDSWoDOX7Il+xoiIup5QLuMvM2rcc/fwGnzdf/IhILRhfHigPz6grKKXGb0feHj5EikMr+8/pkxPvHn8ASEmjscjOzXwGBT6aLh79YDsNEUUkAo/Lfjnc91zWybiuydi8Kj9SLQWdI+Llp/55Jd48XP/GFe3kLo3nP/h/0sOV3pZiEmSy4AaRvx0QpaBKBQpZVLSCFnHDmu6VQ3LMAytj2wtdLaIIiklok1F8zsfUKaO60mlEEqSc+Gwv8O5iTA3iqDQJApZgFIaqTQuVtOgdB1JVAI6a+q4Xoz18eYMRRB8pLPVRMVYgSdrOXfX1VQsx0SKNV0bx9rRd50mdrv9SgCpY7ECEAVBJgVHKdVoSmHwMXAwhqUZOIGiZHBxBkQlb7ZkUpvas2akQUvDvJxw/sKYEyDa+SxIozifTzWZHQaKFPgUEVrRq/f/FESjPqdYyClRMgx2gJgJxde0VGpIBS0US/SEmBjGcUu11jRzpX7GnAnLukeXKVRjOIwj2hpUg96EnEAoCgGERLdzreyAbams9x4far+bUBqjZH29S0HIEWUloo1ohljPqwhxSx2v1ysxxvq6QqFMR8qx7iuGyDRNjZDaUYog+EwqAiMN1opKraTgFleLyGMEMkJKUqp7lUrpGwDjp0SpZKS8FXzfdNNNN91001dJXwkTp6TAuxmtLFJIYs6knJFa0+9GkAbR9aANIBh3e7KfWOYZf1nIaPaHA1JbRIjkIjjcPbA7HOn2R6KQvHh4oOTAfT/inWcJE31neXp3JqfE/njg7uEFZEE3HvExkpXEdgOlRESKBD8T54Whs+x3O/Ix8fbtI4fxQP/iFfMcsXQgBcEv5OSZrxeE0Lx4+XE1ftcFq3oEGpcF3kWUKvT9QIwRITL9MFJyZs6ZEANdMW30UbakyzFPgXHc1bQnum2cb6VLrsXcxhikqmmRbn8nxIS2HaXUfcTc0jmhKmY/N3OmlUI1qqOSimHsyam05KwQW12BtZah69qIZgQh6Ydh6y7zIZJLLe+uBdG1X8wYsxE1hRRbhYJSmtFoFrfgXUBohVKGnFLr06tjhcbU3TnnXE2icqI005QSbR/NbiOpq3GJMYIsnM9npJQMw0BKZeuuyw3RX4+l7h2WnBn6gWm6EkI114XC4lxN+5InT9M2JhpjNU0rBbLEWpMQQgBZYTAIann67gCwES+lqNCdFT6ylpevY5NAqxGo523thEsp4n3gcKw/b5pqmTm53s/7Qna/jeXW15xAK8PlckVJybjbIYVorw1IpaBEfR2Ukre9vHme0caQPkjccq7HtxrZm76+SiWjhEQJyR/+xj/k7/6xX0b/pf/ryz6sm2666adYb/7NP8TrP/tXv+zDuOmmr4W+Eiau5IJRdfzscjmxXCeKlAz7PXcvX4PURCHJoo7/qZyYgicVhepHXrx8zd3DKy6LI6SM0pVeuDveMR4f8CGSfIDgmS4ngveEXHA+koOvCQeQcuF4vKMbC+/ePbJ4x0FZxm6Pv17wxdGZvl645oS1HS9fv+buxSt0P1Lchd0w8vzuh5Ts6PqBslwYjeFuv2fKgrRkeqXIuSD7oV7sbmN4lTBZ2l5V373v66qUyTYfSTV9qZld0/rE1oJrYy1SaVKuvV01gZE4X2mOXacrmCLV8mhjO/retPuVLNnjZscw9Jt5UFKhjeFynSmljgfarqPkTM6J2TkomRQDpZQtKVuWa+vOq2j9EGNN4agX/OsYHqzglUZ6NIbz+VLH+qRBSUEIES01xuiWeOXN5KwjkDGn1q9WTdBaRr0Wd6/kSYnAWsvciJMrij+30cNSSisJr311ziVQknG/37r2BLQUUgGSmAIxJgq1c01KRWr3XcpK+qz7kKMx6K4mpysspf68ehwCQUy11083c+29R+u6P5nSapbe7+nFGNu4bNn20YzWFAGlGUutFOMwbCnZ2itXz5lAm7pnWXJu5lgg27ldU8D62KrRnOcZpQ163U2EjTh6S26+3vpwnPK/+Ob/wS/+G7/IP/qXvsQDuummm37qNf+xC/zZL/sobrrp66GviInLdFKhrGWZ5praSIkwBmEM/bgjIfGpIIqgBEfJNT3Q+wG72yGtxZ+uKKm5v39BTJHYEoLgHI9PT7zcD1w/e0uIHtkNeO+52x24+oWwOGIMSFFQJaJzQCwT8SRJ/cD57ack7+mtxWePz4ED8LDfVdhErMbEXZ8py4kpnAlW0zVDcHp6ROfCOFiIrnoxIZFt2S2GiKD2ma0F1sZolBoo1D0452ae55lxHDjeveRyveK9Jy4JKdnM3NISFpp5en9xbVvCA7kIhFCUEkgxofu6P+aXuREiLcCW5ildDQdlNSU1kfGt/HlNnoxSWwqzpjxd661LqRoMISQ588FFvqi1Bo3QOE0z47ijHzq0MoQQid5jjcG0XTNrxWamlFJbclZ72yqKfx1tpBlDpRQhhPfl5kZvYJQVClISm4Fb+89irDt6i/MMQ49sCeIKoAkxoK1BZtWKzgXaGELKG41yNT2r0YwxMuxrkvru8bH2x23no+B92B5T7fdO5JJIubTdOIMPvlUw1IQt54zRGreCXFpiqpVGWLvtUypZd/K01sxlZo4zKeX2vBSce5/g1tNXL+bX53U1jXVnsKahiDr+SxFY2x7HLYn7qdGHhu6mm2666YtS/rv7L/sQbrrpa6OvxP+ZhRBQMlpJDoc99/f37PY7tLWEXJM10dD53vt2oSwbnENxupx4fHok58h+HLjb7zBKMV3O/PD732W+XNA5UxaH8I5wvaBz5Dh27HZ7jO4QFMI8cT09sVyeKMsF6a5cfvg9PvuHf5/rZ59yefeOp8cnFh9QdsTNju9/53tczlfm2TFPCzlGNBHcmcvb7+Muz0hZWILntMxkKRFSUkhbsXWKieA8otSLJfkBnF3K+qdlnmqhNhBj4Pn0TEqJvu+bOVCbmRmGodICYwYpkUpumPs66pfIqZoBYyw5F6brzOVyIaaEUhqtzYak997jlorOHzfWHKUAACAASURBVId+M3DBe4L3DMPAbrfDmmp6+r7fUqeuq1UE87wgEPT9yDCMSKmqjxXVUNT6KVH39KRq4JIC5FoRQEa00uoKfanpEdCokPXXRokslRwZ22ik0hrdDLXWNdmSyM3E1RSrGqbVpKzn03uPlpKUM9O8EGOrNmgjhyEmShFY222EUdXM7IdY/zUF3O12KKW3c9p3HXxgfFOKCFGBNMPQVxAMdRy1zlBCymnbuavppWAch3rufSCnRE6JFGNj/dR+rzr6KKCAWxwlF4Z+3AxcKe0xhQgIpFRbp10d131fhxFC3Eq+Y4goKZGyjoyuBv6mr69WOmVqqe6/9Ev/N5c/8Udu5vymm276wvR3/9Qthrvpph9VX4kkTilFN9QL/77vMdZyd3fgMl2ZrjPwXMmVopY9u8uVsbP0xpJEQpTMMl1QQlOixF0DaVnw1ytFKg7jgdFo4jyx7y1+uRDmC1bsmErAKIF3mWW60mlFmB3+emWwFlEy0Tl033GdZkqO9NaijWaKidPV0ZnAoTfoXrPfDag4IUTa6IToRFKajCIIBUqirSbEUs2JKNQr9NIuhCuuPaZICB6lVTU3MTHsBqDgGtRjTZjqHljYTMput+N6vTJPC9ZoiqwX3UKIWpodPMvikM1wpJRQyqBV3VEMfqmJkpK4EKAk+qGSEUsWKGm5LnNLd3qssXi34J1DSYVUsu2WqZo2SiglAeZzI47GWgSF6/WyPf9r8bhzrgI2+g4pCssyb9CXEAK73aGBQiClSM5tlE8ADfufU95IjIKypXF1dFOSUx1dVFJS2nhqLdnuAZhnh25GWsjVmMmW1tWEczUyIcTN9KQ22lj36QrRh41mmWIFrgQXyG3M8n3qV39mb2pyVsjEFFvFgm4U0rD1z32YjK0mXQrRPggQ1ShTRz+l1I0aWUveQwiM44iQdQ91DQJXg621rinxB2lizgmtIYWE6Swl111EKSVKqi05TDnexil/CqSE3Ezcf/zx3+T3/fE/zC/8T1/yQd1000033XTTTV8NE5dLwQ49eXK8e3zk4f6evrMNBX/GLTXtUUoRvUeSKSkSyGQCtrMUBU+P75iFojOa4By90uwOR6RU+GlCRI+kdl1N1ytHBNIqtO1QUpFCZnGJrtthzchgDaRY6wcuZ4TR3N3f0w8dS3A4CgwdZhjo93v24w4rC+dPH9EiY41B60qPLEik0QitELKQc0QpWkmybmmQ38bgYqwXxp3tCDGAFPT9DiEyCIGW9WJbIiAXgnN1lFBUoEXJGSUEQ9+TU+J6neruF6KNHNbCcFUKfd+3zjVNjgHvZ4CKsEcwdD1KKkLKTPOMtiN17jDTdxY3z1irEdSC9VQKpci2P6U5HA7EWJOjUDzex1ZOXg2ddwulVFrmWvy9pmtCVEIkpVByImWBkvVl671Da0XXWaZp2gyUVur9flozdnXU8n2StN6PkhrTtzHHdlutNajnczcOLNMEop6zmkq19BhREzOqaYslojfzSt3zRNRUMKVtTDZ4D1JwOBxqb5uPdLaHIui6nhzDZszWPUcp9WYWU3pv4NeR0WrE89anN88zd3d3AEyniX4cWMEq67hoTUEFbnEIVZPCZZmRUrHf70HWFLbk2iuYcx3B9M7XxFgI5mVBKYXt7fa8Ka0pviahN329tcJNPqfb83rTTTfddNNNX7q+EiauUMfeXPTsdjuGYcDNjuU6o5EMWjNohVISlQRFKFLwvDtdicGhlGQ83tdCYgq6IeSVbClIDK2nTOBcquXRQrI/3LN7ecfsAsInYixI2XP38JreWKbLiXk6cV48j9eJhxf39Hd3xFJwIRK1QI2G8W7AWknKjssyswRPJwq9tZAzkliLtoMnZdkm4nJNq3IdXywlg6glyqWULWWpqVzG+0DX60bnz0ihm7HJLSGp5lSoamJ8S3eUlMQQWlFzrHlfAakMXd9vY6p1BC5gTUuSckKo98bG7nYIqViWpZrkZaEzCqsV3keiW2oHWttFyylSUkQoiRQgRUGK0kqz6zjWuktXe+t0Izum7fGnRCshr4XTayJZSqbvuvejji3F0lq3BoPcjE8htzFFpTQxFJZlYRx3xEb0rARNGhqfje759PS0pXyqlWW7mDfIhygrUTPWEVQpm+GsKHZtdTOT1YwZreu+J9U0Cym5XC4VIgLoZmClEBhtPwdtEUJuJexrUqd0RfhLIRrqhjaSWui7nnletr06KSVK1H290tLIXiikVpupE+2xW9vV5zznLaXU1rDMtRxdSkkMEd2In6bt3eWYkAJyKwUXiNvF/tdcSkhCSagPbywfjFKK23N80003/e7rzV/4RT76F/7Ol30YN930lddXYydOSqQ1dH3HN7/5CQpRy6apY2VWaWQuiOgRyZP8wjRdmOcJciYsHu889w8vuH94gVQGrerY2jK7mvxIiep3mP2Rw8uP+Ma3fp6PPvkW44tPOLz4BrY/0vVHXr78mLvjPVCYpivv3r5l8gvDcY/e7QlK44Ummz3d3ZH+biQWx/X6iPNXvHdMIaCHHbbfIZBE7xDJU8JEcFckGSlgmq6kFAneIWSlHK7kvxUiUVMzWbvhhCLGTEoFJQVCFGLw+OAwVtMPXUvP2PD2bnF45+i7HsF7GmFKqY45AqkleNX8KKztqjFMqxmSLMuCd0uDeWSkKJSUyMkjSjVaSggUoISg05qh77Fa46aJsDgUAgm1rNwYyAW/uEa4zFvdwTp2aK3FGINzro5AijogGEPEGFV3y6QkOI9pJjDGQAi1W67v+o3qWMct8wbpsLZHSsU8zyyLI+eydd/Rzl+Mkel6bSOrEqMVRim0ksToSSG0tK3CeaRQlFywxiIarEaWatCEFGhd066+77didWs6jLKkmEkhtZRNYoytY8ZdtyWJwGak1l27QjVftSvQbzUEXdexLAvTNNF3/ZZmxhixrXZhmqaaojXoife+vm6GnpTbnmCtEkcbU1M47+magV53HuteZ2SZF3JMG8Xypq+3QkkY8TkLx3/0z/15Pv23/5lf/5fXPTmpfv3Xbrrpppt+DP31P/Tff9mHcNNNXwt9JZI4gN1+x2g7aPtRkkoO9C5gtQZRmJcri6ujfoLC4XhAC0VOcHx4RTceSCnUTqt5JoRIEYb9wz2xRKQCJXsedgeUtmRpWVKh73b0Q+F6OpOcI8wTcZlIYUYQub/b4XJiDg6dEqbboUQm50jxmafzmdHWdGXc7YmXGTEeSdoSfSaLmvyJdvG8P94zTzM6BWzX4Z1vxMeA1hXPHkKooAlAt16unDJCKIZ+AJGrMZE1iVlBH+vO17oHFkMgN0pi7WSrqVTKCR/qWJ9pO34p5nU1D2MsJQWMUfR9zzRNrXzc4paFw35P8I4UK65/BaHEEir9sEBnV8JlIDVDqJQk5UQWbKCPxc3b+CDkjaBpGu7etVHRNZ1c4TY587lOtevl0qAfESEFMSbc4psJqh3jwzCSc6brDClFlNJboLASJJc2IhgboKMmVBbdACtSKPS6RyglGMM8TaRGtFz71KQAqXXF/pPpOrt17M3zzIsXrwg+bF151bjVyoWaotVrY9lGRNdkrpTaM7ca/XUUVAhBLoXF+83o5WaQY4wUAUrWUd3VsAohyILNvK6jn4VSx2tzqkRPqZBK1eSxJYbW2gZOqYlcjJGcErazaP2V+Hzopt+BPjRw617cv7z/lP/wFwqvfy3cZE3kSr4ldDfddNNNN930E9BX4korp4QoNVX6zrd/FecWQnD03dCAEWEj3kmg7zv2hwP7wxGpLMeHl7z8+Jt04w6oIA4fE0JpumGov8Y9uusw1pIQnK8Tl9khguP8+JY0X+kklOhZpjPOTVgleTju0KIgSmToDVJV2Mcw9ggkb98+EhZX99JCoB93/NI/8U/x8pNv8jQvPE4LRRu8EOhx4PXP/iOML16xFLHtqGlt255SIsW18FqRSx0HXIEV0zSRYkIqgVQSqRXDbmTcjaS2cwVsF+7OOXIjSdaEBqztth6vUmpxdx3rrBf658uJEB3aVCO1LAsxhm1nTilVyYcNhLGOPiql8M5XJH17WW3Ye2O2+7TGVBJo8BWIoSTjOL4fh5SSeZ7b8dXxwXEcGcex/hytuTvsEQXO5xMhBpRW1Ri2Umyt9QYvWUmd65hkakAY5zyiYfZXCqUxlv1+v+2dDW1XcJoqGbSkSGp1B0YrOmuIsRqwvu+35LSeE71BR0LwbdxScDmfcfNC3/etTmFqiadCSgUIYqi7fFIqShF4X414aaOa633UYzbb/dbHYur3xIQUinHc42MCKWsJe9/jnGNxC8fjsRnOCmuRSoKggVTqRbiUdUez0j4z4zDgXUtPW71E/XuyFaBnYnBb995NX2+t5m0t/VatEqX9469/6cPn+Wbebrrppptuuuknoq+EiSul8Pz0jsd3n3F+fmKZZqZlRvcdu7s7unEkUy8Ux92ew/6OcTgAmpgFyg4YO2BMTylwuVxY3Ew3dGirmeYrlIjIibh4UgxM04wPnvD0huub7xLPj+yMZBw6YslIozk+3NVkY1nYjSOHsUeWhMieTiZ0iujgsSkRr2eeP3vDZ2++h5AJIROHw4C2Am0kygiKyFymC/M0YYwmJQih7sR1dqDvarF2SPWiO60pSopoo2pvmq4J0DRN2wX4Si2MOeNDgNbNtpZmd0OPNhZjuw2OIZVg2PXtOKrRkG1Er6Z+cQNgLMtMSbVjTOs6QrcWbAuhKEKibR23yx+MRIZQu+FSKgih3tMdpUSU0iAqDu8r0GUcB2xnkUpi+46YIpfLZTOl3vs6htiALXf7PUNXKw9CCPW42pjofr+n67qt8sBa09I21VLCjpQTl8sVqGbrfL5wuUxoXVPg1eCtCWfOCUrCuRnn5s34huBrifZYU75cUu2gs4YiMkLVWgDfxh2lENzd3bEsC1JIhn5ANiOWc2mAFkmKzbDBNiZZjbjdOuC898xuQWqN1u97AKVUoFSrTRAbiXNN30QjoNaib1NL3WNs9Mm235fjZnBXQ1byexBOjHE7T/M8VzKpkh+kfF/K28lNv8sKJX3uz3/uX/yv+MG/90frH36j1O1m5G666abfof7Y37p+2Ydw001feX1lxin9dCV7R99Z5mnm/nCkGwdU16MFuKvEzw2CkmHY7RgOPcPeI7Rmdo4YPG6akFR0v1SZmBbmySPKSPaOlCIPL18hiuB8OZHDI8RMkoFlNqArRXLY7RAxEEKk0xaFpKTMMFqUNgQXSMsVnSLP7z6r425KYzrFr/y9wGG3p0Mi4sz1eWZ/d0AIw+ObH7IfjozdwFUotFYEX1MybSzOe4IP9J1CmwrHKJTWzVbR7y4s5EbZjCm1+gWxlUl77/Hesz8c6oV+jIScEaXgvKeUhDK1lmBpaV1NdRSq08RGZuy6roJR2nigaP1iu8MR7wNKZhC5IfIV427P6XymCElIFQKidNfSmlry7f2C1gohCkYrhFI8n55r4jVXsyPbGKCQtQtwnh1SwjAMkCPPz8+M44i1PSFElF4rFipZsu8NhcIyL613rkJEjLJt36yOCbaQoaZygq2UXOu681Va4rjupBVR064iCjlmQnAtJYXrPFVzozXOzWitsNZso45uWhBC8vDwQPCtF1AIhmFsJeoCLQ1Si5aqLg3tX43zCjAxDWgSvKe0pC/lgu005YOOu5VyGkJAtzLw1cApo4kuMc8zyurPlYynFLex0jpK6RGijmaWVNPgznYNRqPa2G/eRjcp7ysXbknc11upZDLl1+3F/ZFe4V60P1RKEuRm9G6jlDfddNPvgv70i7/DX+KXv+zDuOmmr7S+EiZOAL1WlGEgFyi95P7+niIV/dATlgWMoXhFdL7WCoyC3binPwhCDJzPJ1LwkCKkWkMwzSektgTvOM0XrKjGxObIaCTn6Fhmxzjs6ccdscDz+YTdjwhdSPMVjSCkxHS+chwO3L34GGkGrrMjhWfm8xOD/YhUMpd5JpFRRqK05Pp8xshaAZBTZuw7dn1PuDrO5yd2xx3GdJzTmZgiyhhGbTdqo5S1xBlyHRcs1USIXDBWbztQMSe880gl6a0hLomQE0VA8KHteJktPVHt58bWK9d1XR2jixXLL6j0QyElutQL8pIzWlm0UgjqXlrMqXXUKa6XBWNDhXoIxeKW1i2m0KYj5tqNVnKitKSulIIEHu7vOV8uvHt8x6tXr7bxTyEEprPM89wIk5Ghq8lQCAHvIiEkdvsdnbHMbsF7RymaQqVKUupOnjGWzvZ45zmfz3Rd3bdTuZrevreViurcNiJoWv/eMAwsy0LIcRtJjKme82p+K4gmxoixGqVrIjfNE0pXQmWMcUv0XHbMV4e2HQDex+0x+1h3LYWoiWcphdTMl1SVKOlDYHGOru8Zd3sKtEL1eSN0usVVqqVU5FjdqmmPeTVYXdehrN4e7zAOSCXbKGrtFQwhMgxj+4daTdlqBnUbU1336UpJGDtwOBxYlqVBeW76ukoJuZEpPxyrXH+/KX+Q1AlZ60duuummm2666aYvVF+JcUoBdMYydh05RI53e6Z55oefvsH2HabrCCnhQgQpKUUwTQun85XT6cTilkoIDBFZKrQihpllviBKYj8YwnwhLQsyeE7vPsUvF4wWLFHgs6BIg+4sWRTmZeLp3Vue3n5KiR7TLoTffPbI1SfuP/4Wr7/1+zm8eM3x1WsevvEJ968/5uU3v8knP/9zdMcDdjfS7/dkITHDDqE6rnMiRyBplDDkXHfOhJRIZUjxPYQixohsSYcPtQtPKYlzEykFzucz2rQxuBQIMXywj2W2kTttDTTs/2pIxnFs1QWVPphyRsgKyIAKSQkxsriK4e/b+OT6859PZ7S2jOPIsixoY1DWcL7OlFLNwW7ckTO49jg62zMMYzNPGttMyzxNLf3SHA+HbWxwHRnNOXM8HhmGgXmeOT+f6vPbRknv7+/wznM6nTDGsNuNzPNMaqZpPWZrLbHh9Ne+tGEY6GzPOI6A3BKlFSCy9rrVQmxBzomUE6lEoFSiZ2XzfwBjMdu4YW7jqMM4cDweAXj79m2lPWqNQrAsy2Zo53neSs/rDmI13rV+QSOlwDmHEHA8Hjczu46MrmOgORf2+8OWxLngKaImmeu5XY9xBaCklBoltHbziQYu6bpqNFeq6brbGEPgcrmgta6dctu/ZHh+ft6M900/PVr74pSQ/OU/9Z/xw3/3j77/4vpc55uBu+mmm2666aafhL4SSRxCIs3AMl1ZQkC6hbuhx1jB9PgGgYJY6MyIKgUrBYaA++E/QJuOVCDlBGSUUWQUWY70w5GiOp6fL8jdazAKrxUxTHQyYPFkccIVEMEwDg8ING46IaKnLAuDMgzdgI+5Ah184XD3TUp3z+mz74B8w/PjW477A8f+BS92P8N1mdEoso10LzucS5x9xBRQyXEwFisNoRQW59CdZXFXVBvz83HBaoMoCZFLLcSeA6brSVphrEWlwDw7Hh7ut7445xakKAhZd8Ien58wWjOMAykmiqi7cDGHVmZdawJiCohoUEpCyo0kWROs5+vC/f099w8vq8mYJ0qSKGNJPlYjcrlirOWw228QGmNMpTnmjCpUkmV9qsmiJkc13VsL3AX3dw847/CxAkS0NKSQcTFirMV2AyVElBwx2rVRSdXSJ4EWkEJu9QGS2PYNhagmtuRIjpGh0yze4YOjAF3fM3vH0/mCsZrj4Yj3C4K6a/f4+GlLRgvez6QYsLpDS1EJoY34iRAsbTevCIlQllQiWSo6OzD5SEqZkCVFCsb9nufnZ6bTE+NuwHYKUyRiS7cE1va47Eii7spJJVpPnWDsLM47Tm+fsH2HkAK/eHa7A9N1av1vCq0LiMy8XJBCk6n7blJpYqOGhpiQykIRlALn88zhcGA3Kq7XMznFmmJbi5SS0/OFnCEKSc6Cfn9PypnFLyzLQi3Su5m4nxb92sLvj9SOZD+4oZTbKOVNN930uyYjFH/mH/xV/vTP/waVJjfddBPwVTFxVOMxHI7IrsN2HcN+j5Sa5+cTD3cPDNYwO4/VBg2kxaOlBiEx2lBCLTc+Xy+EmHh4+ZphdySExIsXLyu9Twm0Enz25gnvarm1SAorB4buDil6jFZE4/HeIYXE9j3SavZmT28M+53GXz9lPj0Sr+/w12eSd1B2zPOZGBZe3B84nZ4Z+h1awnx9ZDnPqG5ASI13CZ8zC4lxv6toeiWRouD9Qo4V/V+SxBq7dYeRC0PXIbRqGapimmZicG3csHaiGWs3OmOIkXG3A1OYpgnZ9ltkK6dOJaOlqmXjRWxdYCA47A845zidTht9UClFP+x4fn5iHEc6W0f0QozM87yNANbdKYu13UabrHtVdV9x7TtbO87WJGoYBlxLfbQW7ymJQlCEIIs67mdt14AsgcPhQIyRzx7foZRiv69msuRC1/XEFDf8fQgerWttwrIsmFZhAGC7bkPoG2PIKdB3HaenR5SqJNAUqhGr5M2y7QlC3QULKVaSZUu8hIDoAzkluq7H6ELOhXHc8fT0hLWWoetxftn2+nKqMJMQPDEmSskoJblep603blmWrfogxbpj140DyihOz89IWVPc/X6PQvH28S1CCO7vXlSaZ0oIJUixlsuP4wiibCnwuuN2vbrPJXDTNG2VDuO4gwxCiXa8NRUcxxEf3E/qzeOmL1urefuQVnkzczfddNPvUD+nbx8E3nTTb6WviIkDYSRSGw77PbkIsurobEfnMjk4ptOJNC9kKRlMX7/WdVzdAgh246GOpQmBCJ6YEjlHXr58RT/sePv2LT4s/ODNDyDX8c2YEvv+Ba9efJPDi09wpXCZnmsPmNb8/+y9SaxlaYLf9fvGM9zhvRdDZlVmdvWA2zZ2C2xoDAskFggj2AASFt6xACwhYWHEykhIyGswC1vNZHuHhGSBEEjICDAWQjK23Mhg7KZdLdvdVVlVmRHxhjuc4RtZfN85EVXd9ACVnaGs85dKGe/Fe/eec+6LW+f//tN+13NzPBabHQmMJvsLn/6d/4NxDPg3v0weTogUGYcrSUrevPmUpv1xQgg4oZhnT5w9rdH01pCT5/F85nI6kYzmeXqOrKRMoGmsRokEMRBFreTPdZNOAsrippkA9P2O8/mJnMLaxDgMwzoWrpVGmEKEUi28yIm6oZaIwbPv+3WLTdbNsX3NQKWU2O12yFr7L6vCdzmNhdR03Tr9ALydCVgya97Tti1d1zAMEwBKy2qZLCPmVPIZQuB6va5tkCEEnHPsdrt1Ty7FuNodF8IzjAOulnEsw9MhhNoCmfG1EVKIQrbatq11/GqdABBCEMn1sQXez+SsSPFt+2LTNGipmMNUSWTHrt/VAfaI9zUnZjS+bsvt9/1aMmNVw2G/ZxxmhmHger0WW6Nt2O/3vHr9+VpKYrQmZ7heB5TS7A/7lWAtKue7VtF1HD7lYoWdJ+6evWCqNs8cPI2xpagiJXJtvZQ5E2uucZkpWLNy6q3dViDWaxVr2UvKlPxpzux2B8Z5qiUnAms1x+5I3jJxX1n4HIt79t1SkwUbgduwYcOGDRu+cLwXJC6nhL8MmH6H85m22zHOjr7r0Y3l8+98B7zn9nBEIhBCk7Vh8AnT9mhbrD5Zwl6A8Y55dpBL2cL9w2tC9Lx69Yq721s++OAFl/MDbh5RUXJzd0MUZfeqbRui04xTxs8zr9880PQ7hDWcH5/wb15DDBgl4fyap9dvmNDsEByPR+4//w5KCRCWMWtwniYLOiMRyRXFIjseLw9kZen3Hcf2hmmeCMHRty1SaWIKaCkhBiQZHz1Ka1JwBOdIutjatFTEDMSS52pM2edyvmTGOrsjhaKMCSHIUpFDQouSwwNZLHfSMAwDRut1pLuoMkV5ORwOQLFBzvNI27aMY6kAds7R7XoQqmzMKYsxpuSo6nZbrKPRpLJvJ1F1PsEhharZL8X5fK42vh2X66W8rjmWwhUpkfUXc8MwFNWxbVb16ObmBiEEwzCUx6tqVE5lX600ULZrnm5REEsmLBCCozGGnFPdkSuKm6ozDIVkatq2ryTrSs4CWwtKFoIzTGMdvO7WnBqiTF+4OayE6ObmpiiIr1+vDZjee1xytE3H7e0NoeYklS7ZvGEYGMdxzTWO41CaTevYNtTsWwooIXDThJK5tGKGgPOOGOpcQM5IJVcCtzSbKiWLSo1AUn5mYijFOkX5K7bcnCVt23G5nLC2oWnMWwW4TkFs+GrCCMXf+Ld+jn/o/K/z8j/+y+WTQlS/9JaL27Bhw4YNG75ovBckjpRRMZOmQBKRMcJuf+B6ueKmkabvaNUeLTU5CXyI+BgQyqJ1qZP3bqbrmrIHdjkTY7HnTbMjZ0Eic3t7BFEHrGNGNy3j+YHvvP423f4ZyrSMlydU8vRa83T/SBSGy5QRTUMgY7Rg3zec37zmzaffIWCwz2958fEnPLvb8/q732G8PvH8g28wjZEUMynMuJCJMRNTIuZAe+hxSWH7HRFBTBklBZObUcia4yoWtSzKOUsTkVJgrAXTkWOpv9eyVPfP81yUqBTJkdJk6FwtObGkUG6wY0gIoSpxEFwuV6SQGGXJlWyV7JPCO0cKNeeVI8PlujZdXq9X2rbFGFMLN4qqprQgZYHOmnmeCSGw2+0QUuJDqaxfClyEEEgtEAKUNOuoubWW1lhyTHjn3zYi1kKVcZqIZPZNQ9O2nM9nMkU9XBRC733J8iiFdx4hBeM4VsWWVbGD4k5d9AOlJCkVJdO5iZAS03Xg7u4OKZeMnUCpDLlssFHLSsZxLIP0xjBPE7Yx9H3HaRh5Op047o5V8SukL1bF0TY7gFXFXEbOITFOIyIUorYUtzhX7IpLMQmUzcG+71cyvLwei/0zxHINjVClvbRa4KQUCKGY5xlrNfM0EUPgeDyuhKy8buJtvjALuq5FSkHKCSkFXdNCjiX/+IMNhhu+ksjy4WsDfwAAIABJREFUHaKe89ZMuWHDhh8a9rLlz/7K/8q/8o1//Ms+lA0b3ku8FyROyaIEZQQ5gZ8nzGFPjB6rJLsXLxgvVyZXyi5Ma8lZIJUmk5hGt95kej/jXKC1DbN3TOPMs+cvisIRPNYaPn/9isZobu9umcMJFzyjv3C3a7HHjvk04XPCyNLCsdvf0BxvEBpujpbL/Xe4dyOHZx/Q3n6IffE1Pvjoa1hGdtbw8PDE9XzhxfOP8Tzx+S9/j/PjA6rt0H2PbhRm37Nrbzk+f8E0jsgY8c7hQ6S1EiUkIYGSEqU0RmhiomgjtQlxsR+aqmLN81xKTgClLVppQsp1YkChbVsGqxGQBWSJ1qU8JITAcb8nVPIzDjPWaPrurSWwaRr2+yPn8xNg2e26ddQ5+NIGaYypZEshgJRYs3qFMAlCtQHyzoh0sQY6jDGM47iStnexfDzPcx0e15zOZ7pKxpY2SVOtliEEEAqtFG3TlAbPOgyuqk1yUc+0UQih8X7GGFP33xJN0zHP5RcJVHINkpyLckUWaz5O6wZrNU1T7I5x9MzTVIiqFKtNNITAfl+aOI2qDZLzvNokhSitldNUdvKo8wV1DpCmadbrqbVeHzfntKp5uha+5Jxxfsa5GW0Nxph35iuK8pZjoO2Lehd9sXOmej2XjGNOZUA8+AR1YqJp2jLPUP8rVXmN5tnRNOa3581jw5eKrEA0Ddm5tyrcr2Wx3LBhw4YNGzb8UPF+TAwoRcgSoSSzu7BrNMP5ASkSu10HCK7DjHORlEBkgUGgUyS5WkShNd65Yh9DQEyQMkYqBJmXL17QGMun3/42WiqGYeJ6vSK0rvtqFmLg/PTI0+Mj0+xAKoTS7PZHDocjUipev3rN9Xrl5cuXfPI7f4aPfvfv4xu/+x9gd/eS1/dPa1lFzoLTwz1GCRqtAEFzuGH/4gOStpzHkeZ4pL+94fjiOf3xBpQhC01CgzCgLNK0qKan2e3BWDwQM6QYiTGRQiErSkiM0ghEzW+VnJRRGjc7gvN10yuVfV6p0EpD3Ynrmg43e2Ism3ApFgtjCG/Ho0XNzC0qWkqpkICcaVu7ErDz+Vxya0YjZMZYxTgNTNNETIGYPFKBbSxIiauPBRCTR5tSW19mEOJa4NH3PX1fNtikUmutvvOeUIeJU0pltkHIulknSlFITOVztuTmRM3VWWsr8bJIWcjkYgVcjqnruno8mhhzJUyQ4tsikJwTIXig2BSneSTlVEjxPK8kd7l+8zyvGbTluZbPL0UipUAkrUUpS2GM977u8xUL5UJ6pRBM48A0DmvObcn8LV8vhFgVyHcJYHAeo039xYDENpppHjidHlf76UKsjallNnWyYRgvhOjW4e/lMbd2yq8+/vof/zke/9Dvp/6DKJ/cCNyGDRs2bNjwheO9UOIyoLqGabwipSi7Z9EzTSPH22eEkFfSYbTBjSPJO6xU6K6n3+1QQjBczhht0TXTo4WkaS0iZYbrBZETfd/z7NkzxnHkzevXHG5aQBBmx+MwMF4uaKVAKVIS+JB4/fCKl50l+JnH+wdUnuiMJIuWu2cf0t++IExnnj9/yafffEXbSD755Hfw+ruf46YBqRTHly9oX3yIPRwxu44wX/Ex4mLCaEvb7bDa4saR4XLFx4RQChcjpISQiowgpgQx0WhD13Uk7/HztDY9ppRobcPkPCmXso7Dfr+SLmstKUZSiCVLRyFojTHM80SMCWtaEBnnZpwr1soY/Zqr67qizkzTVPJe1VK17MzFGIvKphTj+Vwyc12HbCVZZKZagmFMsS4u6l1w7vusmcYYgvfY2oo5zzPXa2nAVEbjp1Lo4tcBc1mybzXLJQSgFKRKvCQQi5I1TSPu4tFGoUxpW8z1ekEpC1maMI0xzNPMvi+tlymmYk9N8fuaG5eNu8XeCKzEqW1b3DyTRF536EpDqECb8vULueq6bi1oKQqfRmm5bretG3eN5ToMjMNI2zS0bbsSKx8cKWWkkOsG4EK+FxuntWXgXAjB9XpFKrh7doN3nkYbZFPuzZumKfMB81wnG8rg+TCMa2OpMXolekoJUhKrVXXDVxyLD3lT4DZs2PBDhgL01z4kfO+zL/tQNmx47/BeKHFSSnKIGKPZ9ztiDPRdh5SSp4cHrG1qzskxzSMIGMaR83DBWEPTlHKLTFGeTG1JVFKipUAJyXC5Qsp88tHHNDVrpZVGOIFJgvF0YrycaduWZt8zicw1R1KjiDLi5gtaChrTMo6JYUiEBNdxYDyf6Ixmb1u8S4QID49PJd81XjmNF85zaatU/Z7+cEvTvc02CZHp+4a2sWtuKZNLy6FSZFHKQ+Z5Ztd1vHzxAiFKccfSSumcQ+RMY4qaAiByxjm3Ki6LbW+eHcDa9BhCwFe1ZbnRl1W9WSr+tbYY06wZRCEEt7e36xi0UuX3AW3bcnd3h67FJofjka6WcCztlUuOzrnyegrBOodwuVzWYW9BGc++Xq/reHTblRmA0+mEVIphGAiVaOWUiL4Mlb89v6KQLSqi1pppGldVa55mog+Mw3Vtetzt9gihIAuk0IzDjDENLiRyKnk4ajZsIWLLn5efZ63evjZFDQwruVuI3/LxWwtqIZMxRsjlNRcSbm6PpX1SCPq+p+s6YgzEFNjtOo7Hwzt5PrUSthhD/dpIqIQTirJ4OBxIKXE6nQjRsdt3q/qn6y8EluOHYuvVQkEsJDmGmsdUCq3VqjI6N5VCna5Dbkrcjwa2l3nDhg1fED5QPf/U//SLX/ZhbNjwXuK9UOJETpgUSWTc5MnAOMw4H+j3RwBS8mUQe7fDNA2dPNJYy+54IIbI5XLGKFn3rTIp5LqtJvDzTKxFEVpIrqcT1/OZXdehU8I7R3Aj0hqa1uLJeCER1mBsUwilEJAyOUqMObDb71Ei8fDdX0G6kaTg6bNv8+GLD1D2yBzKjb4LgdE5Xv7YN/jwJ34K1XT4yysePjtzvc48vGkI/R6NYLwO5Jg47HqkLLmjcbjQNC39bkfXWGIIvHn1OV17KK2VvtjYFGK10OWccdNM03X4mHh8fFxr+pd8lvOeEGJRHYEQA6puweWYqu2yELymKXMOhUhJYoREIAu4jqWpMsbEME5IpcpOWLULLq2Tl/OJvu+wbYPibaV9KSAJGCMwWiMqoTHG4Kq1cCEI3vtSLmMMImVC3SWTUqKFZPaxDIjroowV+58sRTA5I7VGSLEqZlZrmrapjYqgpcK25TxjLI/VNOXclNJMUymOkUqSckJpXfNqEaWKOjXPcyHOpqhTUilCjLj6vUqVpk/nSoZTCUnKcbVGGqNRSuFDUQm1MSvBttauQ9q2Md+fA6wNmgCzczQ1n2is5vp6om1bDocDtimEP1EU2BAdRHj27Bnn85nT0xOH3R6tNZfLhRgTWpfzN6YUCYUQ8HVbT1jQRhOjJ+e4NnFaa5HvKJIbvrq4fiS5OxxI5/OXfSgbNmz4iuFNGvnv/6V/DPi/v+xD2bDhvcN7QeJIGUNiConLMDCFQBICZTRCz6VenkTXWYQEFz1R5KJQaMHD6zcgioo0jmO1n+n1xn9yMyiJMYrHhzelml5pUih2RhccUkgaYyFDCAmjDI1tSTFUgteQM4SYOdw+4/nLl4Rwz+X6yMO3n3DjiM6ZFx98jePNHZ+9OTHPHpTicHfL1z75iOPNDa8f7hkuJwQJmT3Xx3tU8MiUST7QtS0izUih0TIjckAQ8G5gsfnpXGyI8zhwuZzLTpzWa65KS4lLoSpQat1GW/JX2likKTfxUsjS/hgDtu0KKSHUhkq9qpzn83lVZ5q2KbZL23C8UTw9PtLvdrT9jnEs2TcozZrkjNEaa0vzpHceoeS6cdY0DVKUKQBVVa1hGDHarNm0JdeWUiKkuDYyhuDp+l0dpb4iKCUwSsoyYSUlOWViCMSUMAJElqti1rYWHyNKCkS1hAbniT4wOUfXdAihKpErBCmlkvVLMeJCRAqJFLKU8lAIzTTPhJiQurSRSikRFOIsKNt73geCD6AUWWSi95AjUiuEEkihVgvjsvG3jKmP00BKsZLnorBpZVdLrY7171LiOgzsdrtViR2mK7KqhNZatJEMw8C3vvWtMt5u3m70LSRca41SGinKjl6ZNDCE4Emh7Bn64Ej57V7hNA9rpnDDVxMxJ5SQ/I0/9nP8E7/wR2j/279a/mIb+96wYcMPCXey5Rt/7pf5e3/gyz6SDRveP7wXJC6RmYJjCImkNEJqbm5uePnBS2LwfPbpt7meTrx49oxpnAi5TBCM08R4OhNjQGm5EjMfio0seF+aEGFt+LPWlhvqaWK/3zO5jFWG/tASc+J6GXE+IJTCSIGvVrzL6YksNP2hRTeS0Z/R7kweTrx+/UDOguPhlqenK1mdGYYrOSca29B2Dd5NnB5eMQ1Xonfc3j7jxXHPOAz48UpvLX1nsUYRgyfmRAyBrrWFoAZXcmHjxGFfNttKFsmQYi2GS6lOEDRr3s1qTaQ0OkJtgUzl5kupMjKujCL7RMqlAATqIHi1/WWKBVBIyel0Yn+zR8rIZ5+/out7docDIJlnh5S6xNBSQgBaSVIKa22/Dx6Frna/orIte24LYfM+kGLJgullvDtktLKoViBX6+FMqGUaKUS0ruPWS/ulUiAgkskCYiW4KRUrYNf1pOsZUdW1paREKY3VllSMo2QkPngQRVXTRiIEpOSwrV1tpy4U4mwaW+2a05pxa9qG2Tm8L/nArm2Zp6KihVTsn7Zu3nnvUMoScy7bbI1FVeXyXbvkNE3r8HmqLZuLGjtUwlfmJfRqXx1dRovyGmfiSrQWAkgtUFnsoYXAqXWaooyal324cUxAxs0TxkiQhdgthHdz2X21ocQPuPGXTNxG4DZs2PBDwlOa+Oa/83sw/PyXfSgbNrx3eC8ycZnMNQbGEBDWsr+75eXXvs5uf0QqSxYKpOLx6cQwjpAyIufSJPl0T4iOmAKzdzRtSxaCyblCXrwHJWm7ruR0pERLyW63gwyHm2cc717SdEdmlxmuDpLEZIEKkd4YWmvx3pUWy85yPr/iW9/+Rb736bf4zre+xf2bBxCaKCxSNVyvI36esLrc/OYY+Ow73+a7v/xNTHa8eP6cm7tnPH92x7ObG6xWWFOteT5grKXvO5quIdVcm9KlUKK0Tc54V3Jgu90OY8yqyOScICe0LsQiU27Sl5v7hXDMbmacxtps6EFAyhljS4lGyZKFdQxbVFUzA2/uH0AqbNNyf/9ISoXkLZm7lEoRTds0KzGLMQFpLSxcsnbe+2pXVKScyZky8l7zc1KpdZttKfiQuuQErbWM40hOicNujxKC6P2qXIkStkNIiapERq6tkyUrJ5VYicfbYhJdM3bVmuqKorkUlCxWwcVuuswUeB+YZ1/vYcWaYdO6zAgcdnuOh319nStpVfL7SJOoFlyfygyANkVVhlKSMs8zu363zgOUDGP8PqVVSkmIkdk5xmkqxyKLrXTJT66W0ZzX4XFT84KLhdZoQ/CBeZ7X3b1F7S0zBXKdMRBCYLUqRTveoevP24avNmJOxJz47Gc16tlt+eT2um/YsOGHhBdqx5/6M3/6yz6MDRveS7wXSlxImSgk7a7DZ8Fu19O0DY9PJ66XK01/wLY9YZ7Z9z191xJT4Hq9gEiEXEadp2nCaEPTtQQfUFrTSEFK5Sb3MlyL1a7eDJMz/nIiKwg54oKn3++xSqNFwuhMyJ7JB2yzp2l2BOeZLxfuX32beJ3IwtDun9HdfMiLDz/ixYuXuGnkcnpk9hFrIIWZ8XImnO7pO8vLD14W6+frR7wPKKkIsahjCIraIwRCWwIzaA1S452nbTv8XLa9cgrrXlmZD/DEWFolpbZlvy1EpC4qUyGCRfmUVbVKIeC8L9tgCRISqSSZH2ibpBDB3W7H6Gau14HD4UAIqTYoGowRzPNUFE9j6kRBQGtZRqFjRKl3WwxrNi4XhczXHbnSHjlVcgRCSmzTAJmYIjmV2nxdi12MVJDLOLd/RwlKORMqUVkI3DgOpd1SlcwhItM2DUi5qpVCCJwr1yulMmytdWkszSnjqk1USMk0z5gYMdYWa6gs11oqVbb6TGnyFNS82lyKZshiJVCLmuZDVYCNQdRR95QSPgRiPbamaYpSmd5RzxBAfbwUkUqhRR0Tj4lUh9FzTmvD5UJOrTV1x29GyWUcPFRSSNkVzCVfKkTZFUwpMQ4jSgtCSDSNJedC4pumKSQ55c1O+SOARY37m//qn+YP/i//Gvov3n/JR7Rhw4YNGzb8aOC9IHECwXF/R9O1vL5/YL4OPOXXuJBACLrDLSlF9K1kv+9prWIazoxhAC/ZdT0xJBIJoSTPnj9nnj0Pj4/FEicEwziQrpFd1xGdrzkiyXT9jJvnz5jdTJaS4+2e5ALj+UTOkkTCR0nT7BjHzDyM5ClifCbrjpvnH/H8a59wePYh/e0tzW5fdsHmCWslSuqyFTZdQYIbzzw+PpCkhmFiuFyxWiOSwFqDsRYXIudhAimRtkFJjTIWUJzOV/Z9T8pUq2cZZxbZkPOS20rkGFFa4XwoFfsxFAUrA6IOrFerZc65EIYYcc6tFrxYZwkWS93SXrkMRocY6PrdSkZKHb9FSkHOZWuuDEWnGpOpzYvybS4tpWJYTLXiX9dh8GWbTCmxFp2kVLbgtCrnEULAakOKEe98bVZUq50ypfLzszR8eu/J9fhTCuU8oqttoLxT/LLMNeR1T60oa5nrNJRsoLHrKPiyYydlIb+xkpdcVdRyDSKOXFVKi6Bk0WxbSmNijEx1XFtrTailL0DZuav5QWDNHEpZilJSKuQtZZBI+rYlF55J23Zrgcw8z1hr6Lod3s/FIsrbltLlOYqyW0fDtUZIVf+VSlKKCKFXdbW8PqwKnbXFXur9VjX/o4IlGweUH7pNiduwYcOGDRu+cLwXJE4pRdP1NNailOTx6YnJO25u77CmJcQEAkxjwWiiFCA1Ag1EpFRMMZGEpT0+pz8+I55OjPP3UCojJaAyQkLWkqbZE1wog89x4rOHe3YvPuDmeEsKkWk+E7PDBRDK0LU7TNMyDKdyEy8Ut7cvUd2O/fOv0d1+iO5uuI6RNL/BPb5BJk8jW7Q0PMyBOSRu725QQvD5t36FLBTPG0FOHrJAaUVKHlB0rcX5QK7thWWcW5NExoVEpDQaCiFK5islEoIsCnkSCEROSCTezShjy06Zd1jb0LYdsbZCKlktgsYQhSgEKJWtL+8DUmqa1jJNM5ObCvmr5KWQPL9mstw80TQWJS0xRSBDTqQkMJVAxhCxbdnyc/NMTpBVLipcBmnkSuCAancMyFStgohK4gSJsnfmnKNtWoQqBShCgLEGbQwpl+xdioGYI8qWiYSUM6QyfD5O89rqqZSuyp/lfL6SMrUJMhOjR0jQuuzdiQxalQKdFFMZVa8j11qr9b8hRryfaaylaW2dEMgoXer5F1ukyKVoRilNJuDr0LqSCtVYbFNeh4UAK1VmEMqFkkhBmVmo8wNSCYyRZMrYulJyJYIgkFLhXCg/L0DKibY2kQ7DSEwZJUEspJSi7BojkKr83DVtz+wmUgIlNTFkpBKrNXTDVxPvErdflY3bMnEbNmzYsGHDF473gsQhBCEGoisD10ILpJak4Igx4MYJhEQ1ijBn5phIkyOOGRkTEyMhKpr2SMyah/PA5XQiRYeg3NQKpTjc3NL1N+QsGM4DZBDuQhSSZ5/8Dna7A+fPv4cUjzS2qDdSWdqmJeWANpH+aCEIcAbZGLIUTCEiEhAS4/TE9f5z/PXM/fVMe7xjiILm7mu0NztSyoyPDxilcIcWkRPOT3StgRRJ0dNYjW50JQ7gYiT5Mrbdth1CKnRVqKZpJMeiqGQEuqpkpIARpUI/Ufa4Ta3e996TY0IKgdEGpSTeuWLNFILgPZAxRoFIjPNUiz1AqEIsZS47dCm4QmiAxiqUhJz8ank0xiAoN//BR7RtELm0RmrZFCdgzsRYyFZQhZSnOKONASK2NauqpqLETx4hJW3TMIShWCxlJomE1IKcBEIBIpFTJKdQj0XjvCNmCVIwzlPN2ZXrspA6H3yp+7eacZ5JlMcF2O3KjEDwCSUUMUSUVKuNMsZIv+uxTcM4z4WIG4NlIUKlDCSmRNu1xBAqSZc0TWkRHYapEDylCTESU8Qag6/KpqztmwtFKtlHUEqAUvg4o3QZLZ/dlZSL1tn1XbGATlPJzyHrdS3qZsqQheDpfC7zHLJOHVBHyyVYI4nJEZPHWMtluGBMQ9f3dacvEGPaCNxXHD9I3GJO/N1/OfP3/+LHhG9/+iUd1YYNGzZs2PCjg/ej2CRFpuuZy+kRKTL7toFp4vrmnuH+geHxkTAOxOHK/PjIeP+G+ekJFQPCe9zlgggTMs2c7r/H/eefMpzvsQpkzhASRjbkIFBSMw0jMQZmN5Jj5sc//pjnhx1pvIKbsUojsiC4iEKRfGQ8nWiEpNcNhASptBZmoGsb9n2L0SBE4ul84v58QjSWrCWHuxuONzecrwOfvXlEdntUf+AaJKo7Yne3JNURpQXdEFH4mHAhlrIRpUr+LQaUzFgj66abXu1rq3JV7X3LDltRViwAjW1Qsihgpf6fOjFQii5IGSkEQrwtzYgxMdd82jJQvZRoBB9KQQystsulOXGxJhptkVLVTTqNNQ1KlmxZSkVpMsbQtu2qhi3nYozBu7Cek19KS6qKFkNAIui7ds3R+ViybD4EhnEsmTghSmlKtWwuWa1lXDulUgijVM0AVhtp29paEFP+TrDMMqi3f67nu1yTtm2RUjHPJWO2PF5OxTrqfSDGQnpLm6iqBNN+3/kXRVGiq11yOXdbd/QW4pbreaWcgFL+EmOqg+OaECLelaKRvFyzOnkgcjkOJSXWaLo6peB9gFyKY7quqxlCVa9bsceWnyeLm2dYVJmU63D72y2+DT86+OY/+WcInzwvLZUbNmzYsGHDhi8U74USl2Licjqh24Z+v0NnGP2IlZrsPSJEsne4y4WYMjkmRMo0utSwj+MVYWoroFKotkHLiBQQA4AmucQUJ6ydGa5XrDWE4Nh3Pdk7nr73KcN1IIwjOkUEmhA8YfZkmQnDhDCKJDJEMMrSHm7ojrc0rSH6K9PwxHi6RyhBf3vL8cULsjJEAfM08nC6sN8f+OCTn8L7gB8vqF3Hod/h3YwbJgjFQkhVSaTIaC1x84SWGU3CT1eybktbZtsSanmLcxPDMKK1wlpbWwsdytq1bTKmhJKaFANSiGp7LNkpUlzHuWMsA9YZgVRizcV571FZ1ibDUAeqS339MhOw2P1ybTEsOboyJZBSQqhCHGIIKCPXzJYxZh293u/3ZEAIyTgMSKXWbNiSP1vIohRyLUtJdZdtOZa1PCWVNspC1MpIeiGHdR8uBITQ62h20xTbo6ykxPuZeRprI6OtA9uGrDLDMCJUKf1AwHW4Fotw05RSkFwIXEqpKF4pYZuW8/nMzfFmfaxhnFBas2ua2tr5tmUzpUQSAirpiykRvV8bJ2XOhFgUVKVULfnRtYxEopVlniaMlkXVcx4hJCmGsku3tF1SyDOIOvweVoXRe49UGq0NCiDDzfEIgPfzWwKeQaiSo9vw1UXMtflWyF9tqdywYcOGHxI+Uplv/ql/lJ/+o3/lyz6UDRveK7wX/8+bU0ZpS9PtiFlgbcOzm2d0psEow263LzePUmNQCJ/JYVEnEn6aGYeRaRxIKVC8jSUHJQFSZrqOiAzU/TJrLfvDjrZpON2/4c13f4Xx6TXD00PZ30KD0GWUeXaInAjOQQYtNSlkYhTEELj//DPefO9bPL76DpenB1KKHO9ucTnh0lL1PrI/HHj59U+4/eBjbj/4hG5/QxYNpjuAtAhlkNoSkwBK8UhKianW6CspSNGRokNr9Q6RKTdTRTnpqzWxjHGX3bRcxauyEae1pqnKT4qpDJ03DUIKxnHEe0/btjWb9VbdizESKunLOdO2LfPk1gKMRRFcGhBFbXyc57mSw0Lcgi+EW6vyG/t5nte2yqX8JISwntOyKSekWDfPcs7r42ZgGIaVgL5bjFJyg5KUqKQQck4YowjRMbupZLhUrVfJb1sZQ/Bl5y4WFcwojZ/LwPVy7Wc3I2Q5XwRrq2aZKMi4cS4lM0qxtMooqWmblrZpuV5HSrOkwM2OXGKEpJiRshCmooSVUpHr9VoJpyj20nrO5bWlXrtiXY2xWFpFHVxvrC12WeerjTOTclHMxnEsRLeS8WW2YhwnfAiknOvcQ3nNrCmFMlqqMnguRW1DDYSUKtHdSNxXGQt5W8gcwPwnTuiPvvYlHtWGDRu+arhTPf/bP/8n+dv/yT/yZR/Khg3vFd4LEie15uNv/CRf++QbJKG5Tg6k5jo6hLKYtqftD4XgxEzKoGyDzwKfICAZXQBt0N2OKWakbUtFfwg0jeX2eEQBwTn2fY9WZcfMp0RjFIQZP5whB5CSkDNZlL2tEEpebLHiJcDHwNPDPa8/+4ynN5/jL2cakbFCELwjp8T1OjBNU7ENJmhsi5KGlCXd/oAU0BjNoe8xSqGkpLWl9INapU9O5fEoTYAL0cgUEht9WK9jKeZQpbgkLg2JCatNzWyVvJmSZeg7hsA8TUzTxDiOaGXWwWshBL6SgEUd86GQOyjEq21bjocjp9NlbVJc2hXLcDTfp+CVuYEi/oYQmGfHPM91eLtb2xyBsgcIa/5rUasW++hyDKVNsyhoTdPQtm0hqW1LhlLPH9NK4GIKQKKpVslpGnGutDaWDNlUiE2K1RYYygB2iuzaHqMNAoESYm2ebJpmVaGW65ViWm2ZwQdSvfai7sc55+i6Xd12k+tQt/e+bN/V13ccJ5TSlRBlpHxbGrLU+S/TCOXzas06kgUkyDETnKO1RRkch6GQ3JTo2rYqjR6lFF3XletUt+9Szuhq2+26DmPKueUYiT6QYySnVLf5JNract29J29K3FcWyz7ahawHAAAcYUlEQVQcfH8+7i/9zH9NPu6+rMPasGHDVxRvouBrf2mzam/Y8C7eCxKnjeHl1z/mePMMpS1JKGzb0x9vafYHQhZ0uwNZKKKQ2N2e3c0N3fFAspb25o7Dyw/5+k/+ND/2U7+LrDumKAgIdocju11LiBNtZzjsu0qsEiFkXAhlp0xJGqtpu4Zm12P70kiJFAgtcdFznSdcCGhrMK3BSkkjJTddh5HQW02rJTf9HhEzbpyYpxmFpLENOUTcNPN0/4b7V5+TpitxuuCuJ1QK6BzAz6iqIqYYVgITQ0IIhVYGkHhXik5SfFsgklLicrmgtWa321UbXGaaJ0KIFPFGrEpWcZ+WN8WcM5NzaG0RQhKrLXGx8imlsCtBo7QuBk/OiePhSPCRefJIoQBJ8JGUMsY0WNsSQiSmsjeWQiSFt5mpJeO1jFU3NeMGrM/d1CyY957z+UzOmX7XkVIoxTVl1xshCnHsuhZtSj5sIbfFalh28J4eHyBG9n2PqspbIenx7dcJmMcJVe2hbnbsug4JOOeRVQlblELgbS6wftxYS2ubqrAVYpZz2Vc7n89vx7l92cTLWdB2PU3bEWMmhDL7EGPEaI2xZe8OFiI8r0RSqqLeqqqWKVksqI3WROcJrhbaSLk+RmMtRpt1kFxpjVa2Pmei6/qiZOYliphRUhBDLMPpMZU3kVxs0bwzNp7fUWg2fLXwgyrcu6Ruw4YNG37Y+EgLTv/i+cs+jA0b3iv8hiROCPFjQoj/WQjxt4QQf1MI8W/Wz/97QohPhRB/vf7vn33ne/64EOKXhBC/KIT4p3/j5wDvZs4PDxgEd8cbQkrY1iKkQGmJqpa1/fFA07dkCTFHrm6mv3vGN376d7G7fYlod9jdLaNLIC1JCmbvUEYwjldyzQyN48g0TZyvV1xVIUzTomxDVgppFF3f0nQW01qafU+z79ndHemPO2ynOfQNHzy/Zd835OB4fPOG8TrSmob5OnF5eiJ6jzWG/e5QiiDGK6+++20+/Tt/m8ubV9x/7zt8+vd+iTCdIcykMCFyRIpch7xFVZbKIHVGgtRV1VIoXWyO1+sV5xxKlVKNJVNVSjLiryo8CXXgu2lalqHo8mJIQkoM44yUerVRAitRjCmhtWIcB4bhirV6VWumaWae5mKX1GZV4EqBh6zt4wKlNFqpteBjGby2ja25M7Numx0OBwD87HDzTAwB78tQtW2K2jpVG2hKkdnNzM4V5a6xqzoYvSeHQGsNriqkXVvKXnKMSFnsm0AlMQEpCznZ9zvcPDOPUxkAf2fIWohybZYMHhmEFDR1ey+lsk8oRZlHWDflKnEt59IUop8zMcTynPs9d3fPql3x7fC6q6/tstm37PYBBO9xruQdu7Zd7ZbWWLxzCKBvW4zSQGIYruQUi51WCC7nS83EsY61ex+qIh0r6SwkcT2mUMpm1nNSEmPNb/TP/v83fjvemzb85rDl4jZs+H5s708/XNzIjn/3Z/67L/swNmx4r/CbKTYJwL+dc/7fhRAH4OeFEP9D/bv/MOf877/7xUKI3wP8YeD3Ah8B/6MQ4nfmZYn610CKkcfPPysFFqHcnF7O53Ug+rjfQ/R458rYszVFdsmx7IF1Hd1uj6/KyeHmgJ/OTMOJ5EopirUWqS2vXr3iPE58/aOPuFwuGNuQc8CFRNN2JKmZnMNmgVWQU2DwDtvtORwOxJy4jmdynEkhc34qm2PDNCJy5nK68Nn3XrG7OdI3HR88f8Fuv2e4jnVLbazD1pHLfC12Ql5yu98RYiCJcj20kkhhi/pBRCqD8x4hVVHJlKBriz0uJUGMnpwzXddxvVxW6+I0Tdzc3CC1ZRzHcvNf82whBK7X61oH3zTlxju6SIyFKHVdRwipDFPHgBQSUkJqXScOJmKuI89SEWOuo9K25Nacw7yTl8tkbCUrvhZmhBBQWhFzISVDtfuVrTpPDLmqaRKjltHvuA5xL/9V1fZZFKJYVTy9tlEe9nuG4cxwvfLy5Uuu1+vbAhQpSQKW32ssmbrbu1se7p9Q7+QCtTHlOlTSAtRMWLV61IFz7x0pxfVaqGoJFaJ8j9aam7tbPvvss7LZVlVV5xxSikpoNVorhosrv1yQCpHfDnFba0EKfLXAKqmQRmKNWu220jZM41BJfGkkbaxidiMhlMZJqRVt23J/f4+2DcZYhmEEkWnq8bPw/GrlXI7BxzorkGP5+aUuyn/x+MLfmzb8+vi1iNs/8+f/Cn/hD/5ewqffKZ+QCtI7l/gHP96w4auJ7f1pw4YNXyh+QxKXc/4u8N3657MQ4heAj3+db/nngP8i5zwDf1cI8UvAHwD+8q/zHJxev0IiSCEyBg9aYdqmtPl5x3k4M4dAlrA/HDDWYhTcHo/l708PeCRCSiSJ1khyq4mjI6WMCxklwIfEs2fPyslricyWzu5KWyKZYXL4lFFCEHzCKElK9UZ1HLler0g8h51FSXh8eiAKGK4TRhiS1Dx7/pKrG8pwtFZcp5Hz5cx0uUIO7HcNyki80xgr6Q83CKVRJpdSlSzo2q42dUskpuyVxYwUGVuzUN45uq4jpbhm1a6XK0qWZsRcCz1OpzP9/rBeb6kUSuui6KRUlSFBjIm2bVcLY87leJZGRjeXvNqh61cLZNd1zL5kw8p9e1pVqYU8iaoAhhCQVTlcngNgdg5tS25vGIZ3/i5xPB5rRizSdR2kYgcNqah0McbaxBmK1VWXMhDnA5mias2hknjiSs52u10pX6klLMMwIGXZQnPOoRC0TY+WmuN+z+npia7py3NVNQypyrVU7wx2VzuhbSzR+3fmB9La4ulC4OXLl8QYOZ9O7Ha70hqqagtliuSs8LVkxJqlxCbTGMMcyji5rpMPCElSdZqgWkeVlAyXQtCH6/DOsdXzU4K+65mDZ5oHZFJIJen3+1qKY2i7DlJGSY0Q4NyEcx5rLdaWOYJ5nkFJQkhkIrZrIbNmG79I/Ha8N234reOP3v0yf8H8g28/8S5hE2IjcBt+JLC9P23YsOGLxm/J/yKE+Ang9wNLz+u/IYT4P4UQf04IcVc/9zHwrXe+7dv8+m9cpRjBeeJ1okGSQ6Cxlk++8WN848d/nJgz81RuCo0teZ3T6akQnujw45Xr0xuG0yvG0yvOD9+l05FGCaLzGGMJIXO6jNi246OPP0Y1iqfLEymBEhZjWlIUzNOMnx1pdiTv8LMrCllMSDJWCvZ9R9u2ZCnJWpBkpjv2ZC2ZYyDJksdrbw48XJ/4/P4NQkmU1TSNQanINJwQtkO1ewafiLLB9jdI26OaDmkbXEiFaNXGRqnEajdMKSCq5bLkwUo5hoBVmVqyYELA5XJBqWWU2jNOpc3RGLPaFzOCYZxICdq2Lef4jurT93uMaVZyBqXIZKmnDzVfuAxfS1kmEHSdLFjsndM0Mc9zOV4paLuyEedCACUxjaXd9SuhXKr6ow+1lXJaS0VCtVZKJdBKMo4jw3Ct22Wq7q0t23cBpQxSasZxRimDtQ0gUaoQTzfPeOcwpmTypnFiv9+v6uG722elul/UQfGSi8vvzAggJbZra2YulMbLFMg5VaIquQ5XpCwD6/v+7TlLWbOLKeF9oG16urb7vgIZgWCeXRkwf2eXzddG0NJMyTru3ff9WoQiq/LonMNos9pITbV6IqDrOqSUtbE0IKVZCeswjWQBWYqiFhqDUHKdeCi7f7999rov6r1pw/9H/L+Nvee87cht+JHD9v60YcOGLwK/6bssIcQe+C+BP5ZzPgH/EfD3Ab+P8tum/+C38sRCiD8ihPhrQoi/5l0k1dbJjKDrDzRNz3WYmUJCaIu0LUo3CGGYfOI6zlyGkdPjiely5vzwmun0hjA8IvwAcWIeTqQcCSmD0OwPNxxv73AxMg9XcgqQJQ9PJ86ngRgyWiqslMicEYlSoT97tACcJ4wTJIFUDdK02G6H7VqeffCc/e0elGBOkWcffkCz37O7PdL0Haa13N7cYBSMw1Cyfu0e2e5oD3fYfoduOkzbM0yO63VEKrPugnVdh1IKXfNbi1I2VptcSokUIjc3NzRNw9PT01rXv9vtkHViYJpGnPc0XYuymiwFGVYytGyQ+ZAwtqHvd2+Htquak1IAyrDz5OZ1BiBVm2Uk4oJ/OwdAIR2H4xHbNPR9j7GWcZpACLpdj48ly6aUQkjJ6XRaCcQ8TezqcVyuVx6fTozjWBsrdVGI5nktgwHqbl5R4Nq2JYUIKdPaBmvsO+cruV6v61i5EAqlSvGLmwPT6Hjz6p7GNHR9j9KlBXO/29HXgfKinEX6rqXrmnWTb3mOkIvBMJFp2pZ+13M6PyEUdF2LczMxeiChREZJijUxOESO5BjqbIFdSdKibJbrXsjl9XrlcrkAGaM0fd/j5nktiYGS+ev7DtRCzkrLqLUW7/2q/g3XgYeHx9WWu/wMlJ+LFqk1iUzX71BaI5TC1nxlySfG1ab7ReOH/d5UH3N9f3r1ZlOOfqv4E3/xz6M+/GD9WNRW2k2J2/Cjhi/y3ml7b9qw4UcbvykSJ4QwlDeh/zzn/F8B5Jw/yznHXCro/jOK7A/wKfBj73z7J/Vz34ec83+ac/7ZnPPPNq3lcHvH/vaWKUaEUkhreP34xN/65jcZU8RLGL3nfLlijWW3PzKHxHWccG6GlFBCooVAkXh49RlT3Q6ztuHDj77OT/zkTyGk5v7+ns8/f11246Ri9pFhnErjYd9xOOwwRuN9AmmQyiAyzNczw+XMPHqybBC6w8eMVBqjFVpJVKPZ3d3w7OOP6W6P6L7FtgY3TxgpOOxvub15xuH4jIzk+fOX3NzdIZVG1UKJkiWbyyC1KLMIIkf2fcv56ZEcHVJkYvTVHjfh3IRt9Pr9UkoOu36tre93/UoAmsZWVU5gjKbb9SijQUmatll3w87nC865Quzq2DOwKks5J+Z5rAUskliVoKXS/83DfckdGgNCMAwDp9OZDBwOB+7u7lBK8fR0QgiJbVqmuhnXdR0xJfq+r42UV8ZreT37XbvW60v5difNe89+t6OtjYuLXVPW4hYpNSmVAfEyaF729FLKjONMSkV9amwHudgiG2uZRsc8+TULpmoLZE4ZUsYqjUQQgq+KZHldYoqEmkGMOdYR90RKdXoghNKCKQVt2/DwcM/9/RukAGtNbROlbsQlrtcyIq6VIcWSOwshME0jKRWLaFHyCoFtrS1Kq9FIo3n9cM/j+YRPYSW4x+ORXBU5gUBIWWYgKgEr04qZeXbr+ccYcbPncLjlMgzEnJBKruqobbq14OWLxhfx3lQfY31/evl8U45+q/iHG/t9H+cYl5HGL+mINmz47ccXfe/0o/be9If2b/iZn98KlDZsWPCbaacUwJ8FfiHn/Cff+fzX3/myfwH4v+qf/xvgDwshGiHETwI/DfzV3+h55uBwObC/O7K/PZJyZn/ccbg7Yvcd52nkMg7s9zsaY3DzjG0bdrc3dMdb9sdnWNORksRPmejB2pZdv+Nwc8C2lst05f7xDcP5Qt92GG0ZM9y+fEkWAucnrJEYXbJJkw/8P+2dTahl2VXHf+t8n3vufe9VdVV1F7HRjjZIEIxNkIAhAwdqetJxInGgGQg6iKADB62ZZJKBgg4EERQDUcQQ0GBA/EYQB0ZjqPRHkjYd02Ca7lSl3tf9Ot/bwd731qN879Wr97revqd6/eBx7zv3VtV/7332qrvuWnutMMkZFRPrtLQN43xEMdkiKXZI823ipKCrG6Z7u0z37zJKE9I8J0hjwjTFAFvbY7YK+z7TGOJoRJYWPPXkEzx14wnoW5bzGeV8RrVcEAVCEoVEAdC19K0tDV+XFaMssw7T2iFLj6RJtkxnB7Rty2g04vbt26u1Wp+LGo/HABxMDynrijRL1w2z0zSlahp7rtBF95rGRoFGoxE7Oztkyb0oVhAE1tlyJf5XffTiOCJJIiZbW8Rpynw+Z7FYuEqKEcvlkoPDA3rTu+IgtpqjjRz2JK5SYrl0kTkRtsYT16fMpv6t2iTYHn5mfR1s/ziMda7qZUnXtOTpvQiZ6Q022zGkdum2SZJgeqHvbGpqkqT0raHv4ObNm0RRxHQxp2obmq6lLEubZurmPgwCurphPrNRPYNtgTAqMnd+0PYbXEU0i8mItqsxdOuWEKsed8A6ymacc1qMCsQI08MZy+XSOdYtaZq6VE97tnFnZ5uiKJjP59y9e4ftnQm7u7u0bUvsztCt5qrve6qmZrFYUFYVxlVC7fqO8Xhsz44aWxXUzpldXyPQYZgtF7SdPQdXjCdIEFBWjf0yJQjpHnHE5bJsk3JBVs6bBJpKqbxrUPv0zhNKwNPZrm8ZirIxnKU65U8AvwC8LCK33LXfAn5eRN6P/b79DeBXAIwxr4rI54GvYaszfeJB1ZVEoGltc+eyKxmZgmVd0VeCJDESR0yuTljsHRCYnqZc0HcVaZaQ52NbeIHQ9sIqS7IoZTzaJgp6CAPm5YLb+weUtY0mZXHCU9evEwchh1FKGsYc7u9SLeeEqXV6qqYlTFOK7R3iOKC/uyCJAqIkZ+vKE+RXbxBWHbQNbx/eYX9/D3qYbF8njCOatmdhaoLAnquK+o4izakWFYtpRbE1IQ+Ew93vEUcBTVnSAWlkmzqHCJjO9jrroawWdF3nPrTbSpCNc6YmkwlxHLO3a41bmmaUZbl2gFbRKwnjdSGQvu7X6YRtu2C5XDLKcwSh7TsCbEkVwEWMQuplyXw+J3IRrh5D5hyCeVkSELjzdRFN07p2BB2d6YmCkKIo6Dsb5avqmr2DA9IsRUJhvlisx1FVFVEYEif39E6nU5Ikom47TN2tG4Qvl/P12b+Vc5kkGVVVEQa9i7jZFguNq/oYhiF0hiB232EYYZSP1+f1REKM6dYOl222HULfOsfNVsSUwDb9tpG3gCSNkTC0zim2+mTdNEgkRBKuHd/UnTWz977Qm5a7u4cUo4JRYdduuShJ05Q8tz32ZtMZAFtbW2uHPctyjGsAnqWFTYOcHTKZTLh27Rq7d++wt7dH7tI+V2mVURStHTiw1UTTNHVjD1guloRRTFXda2YeJzFdb1sStH1HmmV0picb5ba9RdS4FhS2wXoS2zN7j5hHbpuU8/OFr/wNH/3hn6SfTjWNUnk3ovbpHebzs23+7kevYadHUZSzVKf8N46vF35iww5jzKeBT59VRN93bG2PmC1KxBiSNKAxkBYFJg7ZnR4wynPCdoSYFtO3BKbHmI5eDG3Xc3XnCkmUsn/nLnEA1WJGLR1lPaXqW0wQQmCLoozTnOn+IdevXuWZH3qWb3/jGzRdS9s3zOaHrrJjSDYaU2xtU1Uz0jxjnEQYicnyEVE6gqYEAkZ5Du2MEGG5XBKOO8qqJNnKMT3sH7xNXHUk6Q4CVFVLtbtP1ywZj8d0YUhbV2RJTJJkmN7QuiiP6VyaaJphgPlivo6oNK43WF3X6w/iALPpnCRJ2N7epul6V3kxJC9sCmLlKimunAHblDt2DaWtU2Y620suiWOKorCtBBob4QuDnrIsOTw8pGkabty4wcIVzxDX98xWLrQpiHmWEbqzZxgbAUvTlNAVNsHYQiq2H51Zp4O2TWsdwChiOV/Q9y1BnNyLCLnCJkVx79ze0XNYxth2Bl1nHVaDrfAoEpIkkYvgJcxmM7quX5/9KsuKrmm5cuUKIOw65zjOEqyLbYizhKYqaeqOKIyom9pFOic0bU+PTX9klYJYV+tIpTGGg4M9bDqkTU/N85ze9HSta+rtWiMYY4jCkLZprDMVx7ZCahAQRSFVXSOBrFtCJIkdjxjbGqBalkyuXCVJbIuJVWNyCQPrfM+n6zNxkeuheP36NfYPpgRByCjL6euWqqqJ4og4SeibmizPiJOEruuYzWZMp/bvKYrCpZY++sbPl2GblPOTSnxvPx5No9S0SuVdgNqnd56fGx/wnVu7/P2PbPmWoigbgZgN+M9URO4Ac+B7vrVcgGuofp+ofr8cp//7jTHXfYh5JxGRKfCabx0X4HG8t4aE6vfLSfoHb5/0s9NGoPr98jjqP7Nt2ggnDkBEvmyM+YBvHedF9ftF9ftl6PpPY+hjU/1+Uf1+Gbr+BzH08al+v6h+v1xUv5b5URRFURRFURRFGRDqxCmKoiiKoiiKogyITXLi/si3gAui+v2i+v0ydP2nMfSxqX6/qH6/DF3/gxj6+FS/X1S/Xy6kf2POxCmKoiiKoiiKoigPZpMicYqiKIqiKIqiKMoD8O7EicjPiMhrIvK6iLzoW89ZEJE3RORlEbklIl92166KyD+KyDfd4xXfOo8iIp8Rkdsi8sqRa8dqFsvvuzV5SUSe86d8rfU4/Z8SkTfdOtwSkeePvPabTv9rIvLTflSvtTwtIv8iIl8TkVdF5Nfc9UHM/yn6BzH/F0Ht06NHbZNf1D75X4PzoLbp0aO2yS9qm86wBsYYbz9ACHwLeC+QAF8F3udT0xl1vwFcu+/a7wAvuucvAr/tW+d9+j4MPAe88iDNwPPA32IblX4Q+NKG6v8U8BvHvPd97l5KgWfcPRZ61H4TeM49nwD/7TQOYv5P0T+I+b/AuNU+XY5etU1+9at9Gph9Utt0aXrVNvnVr7bpAWvgOxL348Drxpj/McbUwOeAFzxrOi8vAJ91zz8LfNSjlv+HMeZfgd37Lp+k+QXgT43l34EdEbl5OUqP5wT9J/EC8DljTGWM+TbwOvZe84Ix5i1jzFfc8ynwdeA9DGT+T9F/Ehs1/xdA7dMloLbJ795Q++R/Dc6B2qZLQG2T2qaLcBm2ybcT9x7gf4/8/h1OH+CmYIB/EJH/EpFfdteeNMa85Z6/DTzpR9pDcZLmIa3Lr7qw+WeOpGFsrH4R+QHgx4AvMcD5v08/DGz+H5KhjuNxsE+D2xvHMLi9ofZpMAx1DGqbNoPB7Qu1Tcfj24kbKh8yxjwHfAT4hIh8+OiLxsZFB1X2c4iagT8EfhB4P/AW8Lt+5ZyOiIyBvwR+3RhzePS1Icz/MfoHNf/vIh4r+zQ0vY7B7Q21T8oloLbJP4PbF2qbTsa3E/cm8PSR37/PXdtojDFvusfbwBew4c7vrsK27vG2P4Vn5iTNg1gXY8x3jTGdMaYH/ph7YeeN0y8iMXYT/7kx5q/c5cHM/3H6hzT/52SQ43hM7NNg9sZxDG1vqH3yvwYPySDHoLbJP0PbF2qbTtfv24n7T+BZEXlGRBLgY8AXPWs6FREpRGSyeg78FPAKVvfH3ds+Dvy1H4UPxUmavwj8oqv080Hg4EjoemO4L9f5Z7HrAFb/x0QkFZFngGeB/7hsfStERIA/Ab5ujPm9Iy8NYv5P0j+U+b8Aap/8MYi9cRJD2htqn/yvwTlQ2+SPQeyLkxjSvlDbdIY1MP6r5zyPrdjyLeCTvvWcQe97sdVjvgq8utIMPAH8M/BN4J+Aq7613qf7L7Bh2wabZ/tLJ2nGVvb5A7cmLwMf2FD9f+b0veRu/ptH3v9Jp/814COetX8IG+5/Cbjlfp4fyvyfon8Q83/Bsat9evSa1Tb51a/2yfManHPcapsevWa1TX71q216wL8h7g8piqIoiqIoiqIoA8B3OqWiKIqiKIqiKIryEKgTpyiKoiiKoiiKMiDUiVMURVEURVEURRkQ6sQpiqIoiqIoiqIMCHXiFEVRFEVRFEVRBoQ6cYqiKIqiKIqiKANCnThFURRFURRFUZQBoU6coiiKoiiKoijKgPg/v2opSx+h1v4AAAAASUVORK5CYII=\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "acc = hist.history['accuracy']\n",
        "val_acc = hist.history['val_accuracy']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training Accuracy')\n",
        "plt.plot(epochs, val_acc, label='Validation Accuracy')\n",
        "plt.title('Training and validation accuracy')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/forest_accuracy_unet.png\", dpi = 900)\n",
        "plt.show()\n",
        "\n",
        "############################################################\n",
        "acc = hist.history['loss']\n",
        "val_acc = hist.history['val_loss']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training Loss')\n",
        "plt.plot(epochs, val_acc, label='Validation Loss')\n",
        "plt.title('Training and validation loss')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/forest_loss_unet.png\", dpi = 900)\n",
        "plt.show()\n",
        "\n",
        "############################################################\n",
        "acc = hist.history['iou_coef']\n",
        "val_acc = hist.history['val_iou_coef']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training IOU Coefficient')\n",
        "plt.plot(epochs, val_acc, label='Validation IOU Coefficient')\n",
        "plt.title('Training and validation IOU coefficient')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/forest_iou_coef_unet.png\", dpi = 900)\n",
        "plt.show()"
      ],
      "metadata": {
        "id": "yiYUB8855eyh",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 809
        },
        "outputId": "89cf30f1-66f2-4f5d-ec70-5b07426080fa"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        ""
      ],
      "metadata": {
        "id": "qPNBK4nD5eyi"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        ""
      ],
      "metadata": {
        "id": "EuPNCRKI5eyi"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> codes/water_semantic_segmentation_using_u_net.ipynb <==
{
  "metadata": {
    "kernelspec": {
      "language": "python",
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "pygments_lexer": "ipython3",
      "nbconvert_exporter": "python",
      "version": "3.6.4",
      "file_extension": ".py",
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "name": "python",
      "mimetype": "text/x-python"
    },
    "colab": {
      "name": "water-semantic-segmentation-using-u-net.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "accelerator": "GPU"
  },
  "nbformat_minor": 0,
  "nbformat": 4,
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8FScV7-z5xAh",
        "outputId": "a52089a7-7166-4e8d-b42a-9ca3667b333d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Mounted at /content/drive\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# This Python 3 environment comes with many helpful analytics libraries installed\n",
        "# It is defined by the kaggle/python Docker image: https://github.com/kaggle/docker-python\n",
        "# For example, here's several helpful packages to load\n",
        "\n",
        "import numpy as np # linear algebra\n",
        "import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)\n",
        "import matplotlib.pyplot as plt\n",
        "import os\n",
        "import random\n",
        "import cv2\n",
        "import tensorflow as tf\n",
        "# from segmentation import build_unet, vgg16_unet, vgg19_unet, resnet50_unet, inception_resnetv2_unet, densenet121_unet\n",
        "from tensorflow.python.keras.models import Sequential\n",
        "from tensorflow.keras.preprocessing.image import load_img, img_to_array\n",
        "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
        "from tensorflow.keras.callbacks import ModelCheckpoint, EarlyStopping\n",
        "from tensorflow.keras.layers import Conv2D, BatchNormalization, Activation, MaxPool2D, Conv2DTranspose, Concatenate, Input, Dropout\n",
        "from tensorflow.keras.models import Model\n",
        "from sklearn.metrics import f1_score"
      ],
      "metadata": {
        "_uuid": "7672abb2-eaeb-40e4-ba24-e1c5beb4d559",
        "_cell_guid": "ffbc9d06-6fac-437e-938e-e537e594b5a2",
        "jupyter": {
          "outputs_hidden": false
        },
        "execution": {
          "iopub.status.busy": "2022-01-09T06:16:55.045367Z",
          "iopub.execute_input": "2022-01-09T06:16:55.045766Z",
          "iopub.status.idle": "2022-01-09T06:17:00.12625Z",
          "shell.execute_reply.started": "2022-01-09T06:16:55.04568Z",
          "shell.execute_reply": "2022-01-09T06:17:00.124267Z"
        },
        "trusted": true,
        "id": "5coQD6jh5eyS"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "base_directory = '/content/drive/MyDrive/Dima/1_Segmentation/Data/water_base'\n",
        "images_folder = os.path.join(base_directory, 'images')\n",
        "masks_folder = os.path.join(base_directory, 'masks')\n",
        "data = pd.read_csv(os.path.join(base_directory, 'meta_data.csv'))"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.127726Z",
          "iopub.execute_input": "2022-01-09T06:17:00.128139Z",
          "iopub.status.idle": "2022-01-09T06:17:00.151183Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.128089Z",
          "shell.execute_reply": "2022-01-09T06:17:00.150419Z"
        },
        "trusted": true,
        "id": "cLwWh4pL5eyW"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "data.head()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.152954Z",
          "iopub.execute_input": "2022-01-09T06:17:00.153297Z",
          "iopub.status.idle": "2022-01-09T06:17:00.174673Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.153262Z",
          "shell.execute_reply": "2022-01-09T06:17:00.173745Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 206
        },
        "id": "p3wuxns25eyW",
        "outputId": "dc3690c5-9d88-4989-c55d-ac51186d9ea7"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "                 image                 mask\n",
              "0     water_body_1.jpg     water_body_1.jpg\n",
              "1    water_body_10.jpg    water_body_10.jpg\n",
              "2   water_body_100.jpg   water_body_100.jpg\n",
              "3  water_body_1000.jpg  water_body_1000.jpg\n",
              "4  water_body_1002.jpg  water_body_1002.jpg"
            ],
            "text/html": [
              "\n",
              "  <div id=\"df-392d924c-559e-4fa8-8b95-b3bc0ea4a1da\">\n",
              "    <div class=\"colab-df-container\">\n",
              "      <div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>image</th>\n",
              "      <th>mask</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>water_body_1.jpg</td>\n",
              "      <td>water_body_1.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>water_body_10.jpg</td>\n",
              "      <td>water_body_10.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>water_body_100.jpg</td>\n",
              "      <td>water_body_100.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>water_body_1000.jpg</td>\n",
              "      <td>water_body_1000.jpg</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>water_body_1002.jpg</td>\n",
              "      <td>water_body_1002.jpg</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>\n",
              "      <button class=\"colab-df-convert\" onclick=\"convertToInteractive('df-392d924c-559e-4fa8-8b95-b3bc0ea4a1da')\"\n",
              "              title=\"Convert this dataframe to an interactive table.\"\n",
              "              style=\"display:none;\">\n",
              "        \n",
              "  <svg xmlns=\"http://www.w3.org/2000/svg\" height=\"24px\"viewBox=\"0 0 24 24\"\n",
              "       width=\"24px\">\n",
              "    <path d=\"M0 0h24v24H0V0z\" fill=\"none\"/>\n",
              "    <path d=\"M18.56 5.44l.94 2.06.94-2.06 2.06-.94-2.06-.94-.94-2.06-.94 2.06-2.06.94zm-11 1L8.5 8.5l.94-2.06 2.06-.94-2.06-.94L8.5 2.5l-.94 2.06-2.06.94zm10 10l.94 2.06.94-2.06 2.06-.94-2.06-.94-.94-2.06-.94 2.06-2.06.94z\"/><path d=\"M17.41 7.96l-1.37-1.37c-.4-.4-.92-.59-1.43-.59-.52 0-1.04.2-1.43.59L10.3 9.45l-7.72 7.72c-.78.78-.78 2.05 0 2.83L4 21.41c.39.39.9.59 1.41.59.51 0 1.02-.2 1.41-.59l7.78-7.78 2.81-2.81c.8-.78.8-2.07 0-2.86zM5.41 20L4 18.59l7.72-7.72 1.47 1.35L5.41 20z\"/>\n",
              "  </svg>\n",
              "      </button>\n",
              "      \n",
              "  <style>\n",
              "    .colab-df-container {\n",
              "      display:flex;\n",
              "      flex-wrap:wrap;\n",
              "      gap: 12px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert {\n",
              "      background-color: #E8F0FE;\n",
              "      border: none;\n",
              "      border-radius: 50%;\n",
              "      cursor: pointer;\n",
              "      display: none;\n",
              "      fill: #1967D2;\n",
              "      height: 32px;\n",
              "      padding: 0 0 0 0;\n",
              "      width: 32px;\n",
              "    }\n",
              "\n",
              "    .colab-df-convert:hover {\n",
              "      background-color: #E2EBFA;\n",
              "      box-shadow: 0px 1px 2px rgba(60, 64, 67, 0.3), 0px 1px 3px 1px rgba(60, 64, 67, 0.15);\n",
              "      fill: #174EA6;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert {\n",
              "      background-color: #3B4455;\n",
              "      fill: #D2E3FC;\n",
              "    }\n",
              "\n",
              "    [theme=dark] .colab-df-convert:hover {\n",
              "      background-color: #434B5C;\n",
              "      box-shadow: 0px 1px 3px 1px rgba(0, 0, 0, 0.15);\n",
              "      filter: drop-shadow(0px 1px 2px rgba(0, 0, 0, 0.3));\n",
              "      fill: #FFFFFF;\n",
              "    }\n",
              "  </style>\n",
              "\n",
              "      <script>\n",
              "        const buttonEl =\n",
              "          document.querySelector('#df-392d924c-559e-4fa8-8b95-b3bc0ea4a1da button.colab-df-convert');\n",
              "        buttonEl.style.display =\n",
              "          google.colab.kernel.accessAllowed ? 'block' : 'none';\n",
              "\n",
              "        async function convertToInteractive(key) {\n",
              "          const element = document.querySelector('#df-392d924c-559e-4fa8-8b95-b3bc0ea4a1da');\n",
              "          const dataTable =\n",
              "            await google.colab.kernel.invokeFunction('convertToInteractive',\n",
              "                                                     [key], {});\n",
              "          if (!dataTable) return;\n",
              "\n",
              "          const docLinkHtml = 'Like what you see? Visit the ' +\n",
              "            '<a target=\"_blank\" href=https://colab.research.google.com/notebooks/data_table.ipynb>data table notebook</a>'\n",
              "            + ' to learn more about interactive tables.';\n",
              "          element.innerHTML = '';\n",
              "          dataTable['output_type'] = 'display_data';\n",
              "          await google.colab.output.renderOutput(dataTable, element);\n",
              "          const docLink = document.createElement('div');\n",
              "          docLink.innerHTML = docLinkHtml;\n",
              "          element.appendChild(docLink);\n",
              "        }\n",
              "      </script>\n",
              "    </div>\n",
              "  </div>\n",
              "  "
            ]
          },
          "metadata": {},
          "execution_count": 4
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "img_dim = 256"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.176378Z",
          "iopub.execute_input": "2022-01-09T06:17:00.17674Z",
          "iopub.status.idle": "2022-01-09T06:17:00.180476Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.176705Z",
          "shell.execute_reply": "2022-01-09T06:17:00.179605Z"
        },
        "trusted": true,
        "id": "N5_JsoqD5eyX"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Splitting the data into Image and target label"
      ],
      "metadata": {
        "id": "WQ_-VXOe5eyX"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def input_target_split(data,images_folder,masks_folder,dim):\n",
        "    dataset = []\n",
        "    for index, row in data.iterrows():\n",
        "        image = load_img(os.path.join(images_folder, row['image']), target_size=(dim,dim)) \n",
        "        mask = load_img(os.path.join(masks_folder, row['mask']), target_size=(dim,dim), color_mode='grayscale')\n",
        "        image = img_to_array(image)\n",
        "        image = image/255.0\n",
        "        mask = img_to_array(mask)\n",
        "        mask = mask/255.0\n",
        "        dataset.append((image,mask))\n",
        "        print(f\"\\rProgress: {index}\",end='')\n",
        "    random.shuffle(dataset)\n",
        "    X, Y = zip(*dataset)\n",
        "\n",
        "    return np.array(X),np.array(Y)\n",
        "    "
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.182068Z",
          "iopub.execute_input": "2022-01-09T06:17:00.182737Z",
          "iopub.status.idle": "2022-01-09T06:17:00.191491Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.182699Z",
          "shell.execute_reply": "2022-01-09T06:17:00.190699Z"
        },
        "trusted": true,
        "id": "qrn0amm05eyY"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "X, Y = input_target_split(data,images_folder,masks_folder,img_dim)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:00.19421Z",
          "iopub.execute_input": "2022-01-09T06:17:00.194474Z",
          "iopub.status.idle": "2022-01-09T06:17:49.712288Z",
          "shell.execute_reply.started": "2022-01-09T06:17:00.19445Z",
          "shell.execute_reply": "2022-01-09T06:17:49.711197Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Yl7G06xc5eyZ",
        "outputId": "517de62d-1ecd-44df-b6cd-94bc3df2d965"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Progress: 2840"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "print(\"Image Dimensions: \",X.shape)\n",
        "print(\"Mask Dimensions: \",Y.shape)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:49.713766Z",
          "iopub.execute_input": "2022-01-09T06:17:49.71415Z",
          "iopub.status.idle": "2022-01-09T06:17:49.721188Z",
          "shell.execute_reply.started": "2022-01-09T06:17:49.714106Z",
          "shell.execute_reply": "2022-01-09T06:17:49.7199Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JXAN11p25eya",
        "outputId": "79ae58b1-a554-4cfd-e548-2e7ee1ea08ef"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Image Dimensions:  (2841, 256, 256, 3)\n",
            "Mask Dimensions:  (2841, 256, 256, 1)\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(X[i])\n",
        "    plt.title('Image')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:49.725005Z",
          "iopub.execute_input": "2022-01-09T06:17:49.725559Z",
          "iopub.status.idle": "2022-01-09T06:17:51.326072Z",
          "shell.execute_reply.started": "2022-01-09T06:17:49.725522Z",
          "shell.execute_reply": "2022-01-09T06:17:51.324868Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "id": "Lmozmij15eya",
        "outputId": "67591948-0862-4cc1-ac5c-287c2f868aa3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(Y[i][:, :, 0])\n",
        "    plt.title('Masks')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:51.327615Z",
          "iopub.execute_input": "2022-01-09T06:17:51.328077Z",
          "iopub.status.idle": "2022-01-09T06:17:52.656415Z",
          "shell.execute_reply.started": "2022-01-09T06:17:51.328039Z",
          "shell.execute_reply": "2022-01-09T06:17:52.655537Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "id": "OpCnnoy65eyb",
        "outputId": "6669860e-15f2-413a-b03f-4a335b69ba7e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Splitting the data into train and test images"
      ],
      "metadata": {
        "id": "H5lb7rs_5eyc"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "split = round(X.shape[0]*0.80)\n",
        "X_train = X[:split]\n",
        "Y_train = Y[:split]\n",
        "X_test = X[split:]\n",
        "Y_test = Y[split:]"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.657857Z",
          "iopub.execute_input": "2022-01-09T06:17:52.658424Z",
          "iopub.status.idle": "2022-01-09T06:17:52.663473Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.658383Z",
          "shell.execute_reply": "2022-01-09T06:17:52.662618Z"
        },
        "trusted": true,
        "id": "LWq80b4P5eyc"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "datagen = ImageDataGenerator()\n",
        "testgen = ImageDataGenerator()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.664725Z",
          "iopub.execute_input": "2022-01-09T06:17:52.665127Z",
          "iopub.status.idle": "2022-01-09T06:17:52.673012Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.66509Z",
          "shell.execute_reply": "2022-01-09T06:17:52.672128Z"
        },
        "trusted": true,
        "id": "GvSziYUC5eyc"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "datagen.fit(X_train)\n",
        "testgen.fit(X_test)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:52.67443Z",
          "iopub.execute_input": "2022-01-09T06:17:52.674997Z",
          "iopub.status.idle": "2022-01-09T06:17:53.60185Z",
          "shell.execute_reply.started": "2022-01-09T06:17:52.674962Z",
          "shell.execute_reply": "2022-01-09T06:17:53.600806Z"
        },
        "trusted": true,
        "id": "hESuRlVF5eyd"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Costructing the UNET Architecture"
      ],
      "metadata": {
        "id": "u8YI4t785eyd"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def conv_block(input, num_filters):\n",
        "    x = Conv2D(num_filters, 3, padding=\"same\")(input)\n",
        "    x = BatchNormalization()(x)\n",
        "    x = Activation(\"relu\")(x)\n",
        "    \n",
        "    x = Conv2D(num_filters, 3, padding=\"same\")(x)\n",
        "    x = BatchNormalization()(x)\n",
        "    x = Activation(\"relu\")(x)\n",
        "\n",
        "    return x\n",
        "\n",
        "def encoder_block(input, num_filters):\n",
        "    x = conv_block(input, num_filters)\n",
        "    p = MaxPool2D((2, 2))(x)\n",
        "    return x, p\n",
        "\n",
        "def decoder_block(input, skip_features, num_filters):\n",
        "    x = Conv2DTranspose(num_filters, (2, 2), strides=2, padding=\"same\")(input)\n",
        "    x = Concatenate()([x, skip_features])\n",
        "    x = conv_block(x, num_filters)\n",
        "    return x\n",
        "\n",
        "def build_unet(input_shape):\n",
        "    inputs = Input(input_shape)\n",
        "\n",
        "    s1, p1 = encoder_block(inputs, 32)\n",
        "    s2, p2 = encoder_block(p1, 64)\n",
        "    s3, p3 = encoder_block(p2, 128)\n",
        "    s4, p4 = encoder_block(p3, 256)\n",
        "\n",
        "    b1 = conv_block(p4, 512)\n",
        "\n",
        "    d1 = decoder_block(b1, s4, 256)\n",
        "    d2 = decoder_block(d1, s3, 128)\n",
        "    d3 = decoder_block(d2, s2, 64)\n",
        "    d4 = decoder_block(d3, s1, 32)\n",
        "\n",
        "    outputs = Conv2D(1, 1, padding=\"same\", activation=\"sigmoid\")(d4)\n",
        "\n",
        "    model = Model(inputs, outputs, name=\"U-Net\")\n",
        "    return model"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.603352Z",
          "iopub.execute_input": "2022-01-09T06:17:53.603946Z",
          "iopub.status.idle": "2022-01-09T06:17:53.62217Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.603903Z",
          "shell.execute_reply": "2022-01-09T06:17:53.621296Z"
        },
        "trusted": true,
        "id": "JjoVF2TV5eyd"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "from keras import backend as K\n",
        "def iou_coef(y_true, y_pred, smooth=1):\n",
        "    intersection = K.sum(K.abs(y_true * y_pred), axis=[1,2,3])\n",
        "    union = K.sum(y_true,[1,2,3])+K.sum(y_pred,[1,2,3])-intersection\n",
        "    iou = K.mean((intersection + smooth) / (union + smooth), axis=0)\n",
        "    return iou\n",
        "\n",
        "def iou_coef_loss(y_true, y_pred):\n",
        "    return -iou_coef(y_true, y_pred)\n",
        "\n",
        "def iou_metric(y_true_in, y_pred_in, print_table=False):\n",
        "    labels = label(y_true_in > 0.5)\n",
        "    y_pred = label(y_pred_in > 0.5)\n",
        "    \n",
        "    true_objects = len(np.unique(labels))\n",
        "    pred_objects = len(np.unique(y_pred))\n",
        "\n",
        "    intersection = np.histogram2d(labels.flatten(), y_pred.flatten(), bins=(true_objects, pred_objects))[0]\n",
        "\n",
        "    # Compute areas (needed for finding the union between all objects)\n",
        "    area_true = np.histogram(labels, bins = true_objects)[0]\n",
        "    area_pred = np.histogram(y_pred, bins = pred_objects)[0]\n",
        "    area_true = np.expand_dims(area_true, -1)\n",
        "    area_pred = np.expand_dims(area_pred, 0)\n",
        "\n",
        "    # Compute union\n",
        "    union = area_true + area_pred - intersection\n",
        "\n",
        "    # Exclude background from the analysis\n",
        "    intersection = intersection[1:,1:]\n",
        "    union = union[1:,1:]\n",
        "    union[union == 0] = 1e-9\n",
        "\n",
        "    # Compute the intersection over union\n",
        "    iou = intersection / union\n",
        "\n",
        "    # Precision helper function\n",
        "    def precision_at(threshold, iou):\n",
        "        matches = iou > threshold\n",
        "        true_positives = np.sum(matches, axis=1) == 1   # Correct objects\n",
        "        false_positives = np.sum(matches, axis=0) == 0  # Missed objects\n",
        "        false_negatives = np.sum(matches, axis=1) == 0  # Extra objects\n",
        "        tp, fp, fn = np.sum(true_positives), np.sum(false_positives), np.sum(false_negatives)\n",
        "        return tp, fp, fn\n",
        "\n",
        "    # Loop over IoU thresholds\n",
        "    prec = []\n",
        "    if print_table:\n",
        "        print(\"Thresh\\tTP\\tFP\\tFN\\tPrec.\")\n",
        "    for t in np.arange(0.5, 1.0, 0.05):\n",
        "        tp, fp, fn = precision_at(t, iou)\n",
        "        if (tp + fp + fn) > 0:\n",
        "            p = tp / (tp + fp + fn)\n",
        "        else:\n",
        "            p = 0\n",
        "        if print_table:\n",
        "            print(\"{:1.3f}\\t{}\\t{}\\t{}\\t{:1.3f}\".format(t, tp, fp, fn, p))\n",
        "        prec.append(p)\n",
        "    \n",
        "    if print_table:\n",
        "        print(\"AP\\t-\\t-\\t-\\t{:1.3f}\".format(np.mean(prec)))\n",
        "    return np.mean(prec)\n",
        "\n",
        "def iou_metric_batch(y_true_in, y_pred_in):\n",
        "    batch_size = y_true_in.shape[0]\n",
        "    metric = []\n",
        "    for batch in range(batch_size):\n",
        "        value = iou_metric(y_true_in[batch], y_pred_in[batch])\n",
        "        metric.append(value)\n",
        "    return np.array(np.mean(metric), dtype=np.float32)\n",
        "\n",
        "def my_iou_metric(label, pred):\n",
        "    metric_value = tf.compat.v1.py_func(iou_metric_batch, [label, pred], tf.float32)\n",
        "    return metric_value"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.624595Z",
          "iopub.execute_input": "2022-01-09T06:17:53.625966Z",
          "iopub.status.idle": "2022-01-09T06:17:53.698027Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.625923Z",
          "shell.execute_reply": "2022-01-09T06:17:53.6972Z"
        },
        "trusted": true,
        "id": "uMNzoNaV5eye"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Building the Model"
      ],
      "metadata": {
        "id": "MBZiQsBh5eyf"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "input_shape = (img_dim, img_dim, 3)\n",
        "model = build_unet(input_shape)\n",
        "model.summary()"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:53.699446Z",
          "iopub.execute_input": "2022-01-09T06:17:53.700037Z",
          "iopub.status.idle": "2022-01-09T06:17:55.813839Z",
          "shell.execute_reply.started": "2022-01-09T06:17:53.699999Z",
          "shell.execute_reply": "2022-01-09T06:17:55.812941Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "y3diGcjZ5eyf",
        "outputId": "56c89c62-c8ba-4e9e-8a7b-9717bbdd5e77"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Model: \"U-Net\"\n",
            "__________________________________________________________________________________________________\n",
            " Layer (type)                   Output Shape         Param #     Connected to                     \n",
            "==================================================================================================\n",
            " input_1 (InputLayer)           [(None, 256, 256, 3  0           []                               \n",
            "                                )]                                                                \n",
            "                                                                                                  \n",
            " conv2d (Conv2D)                (None, 256, 256, 32  896         ['input_1[0][0]']                \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization (BatchNorm  (None, 256, 256, 32  128        ['conv2d[0][0]']                 \n",
            " alization)                     )                                                                 \n",
            "                                                                                                  \n",
            " activation (Activation)        (None, 256, 256, 32  0           ['batch_normalization[0][0]']    \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_1 (Conv2D)              (None, 256, 256, 32  9248        ['activation[0][0]']             \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_1 (BatchNo  (None, 256, 256, 32  128        ['conv2d_1[0][0]']               \n",
            " rmalization)                   )                                                                 \n",
            "                                                                                                  \n",
            " activation_1 (Activation)      (None, 256, 256, 32  0           ['batch_normalization_1[0][0]']  \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " max_pooling2d (MaxPooling2D)   (None, 128, 128, 32  0           ['activation_1[0][0]']           \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_2 (Conv2D)              (None, 128, 128, 64  18496       ['max_pooling2d[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_2 (BatchNo  (None, 128, 128, 64  256        ['conv2d_2[0][0]']               \n",
            " rmalization)                   )                                                                 \n",
            "                                                                                                  \n",
            " activation_2 (Activation)      (None, 128, 128, 64  0           ['batch_normalization_2[0][0]']  \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_3 (Conv2D)              (None, 128, 128, 64  36928       ['activation_2[0][0]']           \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_3 (BatchNo  (None, 128, 128, 64  256        ['conv2d_3[0][0]']               \n",
            " rmalization)                   )                                                                 \n",
            "                                                                                                  \n",
            " activation_3 (Activation)      (None, 128, 128, 64  0           ['batch_normalization_3[0][0]']  \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " max_pooling2d_1 (MaxPooling2D)  (None, 64, 64, 64)  0           ['activation_3[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_4 (Conv2D)              (None, 64, 64, 128)  73856       ['max_pooling2d_1[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_4 (BatchNo  (None, 64, 64, 128)  512        ['conv2d_4[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_4 (Activation)      (None, 64, 64, 128)  0           ['batch_normalization_4[0][0]']  \n",
            "                                                                                                  \n",
            " conv2d_5 (Conv2D)              (None, 64, 64, 128)  147584      ['activation_4[0][0]']           \n",
            "                                                                                                  \n",
            " batch_normalization_5 (BatchNo  (None, 64, 64, 128)  512        ['conv2d_5[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_5 (Activation)      (None, 64, 64, 128)  0           ['batch_normalization_5[0][0]']  \n",
            "                                                                                                  \n",
            " max_pooling2d_2 (MaxPooling2D)  (None, 32, 32, 128)  0          ['activation_5[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_6 (Conv2D)              (None, 32, 32, 256)  295168      ['max_pooling2d_2[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_6 (BatchNo  (None, 32, 32, 256)  1024       ['conv2d_6[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_6 (Activation)      (None, 32, 32, 256)  0           ['batch_normalization_6[0][0]']  \n",
            "                                                                                                  \n",
            " conv2d_7 (Conv2D)              (None, 32, 32, 256)  590080      ['activation_6[0][0]']           \n",
            "                                                                                                  \n",
            " batch_normalization_7 (BatchNo  (None, 32, 32, 256)  1024       ['conv2d_7[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_7 (Activation)      (None, 32, 32, 256)  0           ['batch_normalization_7[0][0]']  \n",
            "                                                                                                  \n",
            " max_pooling2d_3 (MaxPooling2D)  (None, 16, 16, 256)  0          ['activation_7[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_8 (Conv2D)              (None, 16, 16, 512)  1180160     ['max_pooling2d_3[0][0]']        \n",
            "                                                                                                  \n",
            " batch_normalization_8 (BatchNo  (None, 16, 16, 512)  2048       ['conv2d_8[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_8 (Activation)      (None, 16, 16, 512)  0           ['batch_normalization_8[0][0]']  \n",
            "                                                                                                  \n",
            " conv2d_9 (Conv2D)              (None, 16, 16, 512)  2359808     ['activation_8[0][0]']           \n",
            "                                                                                                  \n",
            " batch_normalization_9 (BatchNo  (None, 16, 16, 512)  2048       ['conv2d_9[0][0]']               \n",
            " rmalization)                                                                                     \n",
            "                                                                                                  \n",
            " activation_9 (Activation)      (None, 16, 16, 512)  0           ['batch_normalization_9[0][0]']  \n",
            "                                                                                                  \n",
            " conv2d_transpose (Conv2DTransp  (None, 32, 32, 256)  524544     ['activation_9[0][0]']           \n",
            " ose)                                                                                             \n",
            "                                                                                                  \n",
            " concatenate (Concatenate)      (None, 32, 32, 512)  0           ['conv2d_transpose[0][0]',       \n",
            "                                                                  'activation_7[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_10 (Conv2D)             (None, 32, 32, 256)  1179904     ['concatenate[0][0]']            \n",
            "                                                                                                  \n",
            " batch_normalization_10 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_10[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_10 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_10[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_11 (Conv2D)             (None, 32, 32, 256)  590080      ['activation_10[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_11 (BatchN  (None, 32, 32, 256)  1024       ['conv2d_11[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_11 (Activation)     (None, 32, 32, 256)  0           ['batch_normalization_11[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_transpose_1 (Conv2DTran  (None, 64, 64, 128)  131200     ['activation_11[0][0]']          \n",
            " spose)                                                                                           \n",
            "                                                                                                  \n",
            " concatenate_1 (Concatenate)    (None, 64, 64, 256)  0           ['conv2d_transpose_1[0][0]',     \n",
            "                                                                  'activation_5[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_12 (Conv2D)             (None, 64, 64, 128)  295040      ['concatenate_1[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_12 (BatchN  (None, 64, 64, 128)  512        ['conv2d_12[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_12 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_12[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_13 (Conv2D)             (None, 64, 64, 128)  147584      ['activation_12[0][0]']          \n",
            "                                                                                                  \n",
            " batch_normalization_13 (BatchN  (None, 64, 64, 128)  512        ['conv2d_13[0][0]']              \n",
            " ormalization)                                                                                    \n",
            "                                                                                                  \n",
            " activation_13 (Activation)     (None, 64, 64, 128)  0           ['batch_normalization_13[0][0]'] \n",
            "                                                                                                  \n",
            " conv2d_transpose_2 (Conv2DTran  (None, 128, 128, 64  32832      ['activation_13[0][0]']          \n",
            " spose)                         )                                                                 \n",
            "                                                                                                  \n",
            " concatenate_2 (Concatenate)    (None, 128, 128, 12  0           ['conv2d_transpose_2[0][0]',     \n",
            "                                8)                                'activation_3[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_14 (Conv2D)             (None, 128, 128, 64  73792       ['concatenate_2[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_14 (BatchN  (None, 128, 128, 64  256        ['conv2d_14[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_14 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_14[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_15 (Conv2D)             (None, 128, 128, 64  36928       ['activation_14[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_15 (BatchN  (None, 128, 128, 64  256        ['conv2d_15[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_15 (Activation)     (None, 128, 128, 64  0           ['batch_normalization_15[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_transpose_3 (Conv2DTran  (None, 256, 256, 32  8224       ['activation_15[0][0]']          \n",
            " spose)                         )                                                                 \n",
            "                                                                                                  \n",
            " concatenate_3 (Concatenate)    (None, 256, 256, 64  0           ['conv2d_transpose_3[0][0]',     \n",
            "                                )                                 'activation_1[0][0]']           \n",
            "                                                                                                  \n",
            " conv2d_16 (Conv2D)             (None, 256, 256, 32  18464       ['concatenate_3[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_16 (BatchN  (None, 256, 256, 32  128        ['conv2d_16[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_16 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_16[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_17 (Conv2D)             (None, 256, 256, 32  9248        ['activation_16[0][0]']          \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " batch_normalization_17 (BatchN  (None, 256, 256, 32  128        ['conv2d_17[0][0]']              \n",
            " ormalization)                  )                                                                 \n",
            "                                                                                                  \n",
            " activation_17 (Activation)     (None, 256, 256, 32  0           ['batch_normalization_17[0][0]'] \n",
            "                                )                                                                 \n",
            "                                                                                                  \n",
            " conv2d_18 (Conv2D)             (None, 256, 256, 1)  33          ['activation_17[0][0]']          \n",
            "                                                                                                  \n",
            "==================================================================================================\n",
            "Total params: 7,771,873\n",
            "Trainable params: 7,765,985\n",
            "Non-trainable params: 5,888\n",
            "__________________________________________________________________________________________________\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Compiling the model"
      ],
      "metadata": {
        "id": "vsveutBu5eyf"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "model.compile(optimizer = tf.keras.optimizers.Adam(lr = 0.001), loss = ['binary_crossentropy'], metrics=[iou_coef,'accuracy'])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.815198Z",
          "iopub.execute_input": "2022-01-09T06:17:55.815589Z",
          "iopub.status.idle": "2022-01-09T06:17:55.832699Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.815548Z",
          "shell.execute_reply": "2022-01-09T06:17:55.831757Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "22f91iz-5eyf",
        "outputId": "b8b460b4-6477-4136-8ee2-2e01a068d3ea"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/keras/optimizer_v2/adam.py:105: UserWarning: The `lr` argument is deprecated, use `learning_rate` instead.\n",
            "  super(Adam, self).__init__(name, **kwargs)\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Setting early stopping and checkpoint criterion"
      ],
      "metadata": {
        "id": "49bZRM0W5eyg"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "model_path = \"/content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\"\n",
        "checkpoint = ModelCheckpoint(model_path,\n",
        "                             monitor=\"val_loss\",\n",
        "                             mode=\"min\",\n",
        "                             save_best_only = True,\n",
        "                             verbose=1)\n",
        "\n",
        "earlystop = EarlyStopping(monitor = 'val_loss', \n",
        "                          min_delta = 0, \n",
        "                          patience = 9,\n",
        "                          verbose = 1,\n",
        "                          restore_best_weights = True)"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.835573Z",
          "iopub.execute_input": "2022-01-09T06:17:55.835915Z",
          "iopub.status.idle": "2022-01-09T06:17:55.842899Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.83588Z",
          "shell.execute_reply": "2022-01-09T06:17:55.841975Z"
        },
        "trusted": true,
        "id": "H0mnGsB45eyg"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "hist = model.fit_generator(datagen.flow(X_train,Y_train,batch_size=32),\n",
        "                                        validation_data=testgen.flow(X_test,Y_test,batch_size=24),\n",
        "                                        epochs=50, callbacks=[earlystop, checkpoint])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:17:55.84448Z",
          "iopub.execute_input": "2022-01-09T06:17:55.844811Z",
          "iopub.status.idle": "2022-01-09T06:33:17.684023Z",
          "shell.execute_reply.started": "2022-01-09T06:17:55.844785Z",
          "shell.execute_reply": "2022-01-09T06:33:17.682799Z"
        },
        "trusted": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "RnHtomb95eyg",
        "outputId": "12be641e-ec89-4dc6-8b43-a1b65187cb29"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "/usr/local/lib/python3.7/dist-packages/ipykernel_launcher.py:3: UserWarning: `Model.fit_generator` is deprecated and will be removed in a future version. Please use `Model.fit`, which supports generators.\n",
            "  This is separate from the ipykernel package so we can avoid doing imports until\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Epoch 1/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.4522 - iou_coef: 0.3769 - accuracy: 0.7295\n",
            "Epoch 1: val_loss improved from inf to 20.25994, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 80s 811ms/step - loss: 0.4522 - iou_coef: 0.3769 - accuracy: 0.7295 - val_loss: 20.2599 - val_iou_coef: 0.3358 - val_accuracy: 0.2925\n",
            "Epoch 2/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3873 - iou_coef: 0.4105 - accuracy: 0.7630\n",
            "Epoch 2: val_loss improved from 20.25994 to 0.55495, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.3873 - iou_coef: 0.4105 - accuracy: 0.7630 - val_loss: 0.5550 - val_iou_coef: 0.2945 - val_accuracy: 0.6719\n",
            "Epoch 3/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3709 - iou_coef: 0.4377 - accuracy: 0.7727\n",
            "Epoch 3: val_loss did not improve from 0.55495\n",
            "72/72 [==============================] - 54s 747ms/step - loss: 0.3709 - iou_coef: 0.4377 - accuracy: 0.7727 - val_loss: 2.3314 - val_iou_coef: 0.3397 - val_accuracy: 0.3165\n",
            "Epoch 4/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3627 - iou_coef: 0.4486 - accuracy: 0.7767\n",
            "Epoch 4: val_loss did not improve from 0.55495\n",
            "72/72 [==============================] - 53s 730ms/step - loss: 0.3627 - iou_coef: 0.4486 - accuracy: 0.7767 - val_loss: 0.8636 - val_iou_coef: 0.4062 - val_accuracy: 0.5907\n",
            "Epoch 5/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3405 - iou_coef: 0.4702 - accuracy: 0.7863\n",
            "Epoch 5: val_loss improved from 0.55495 to 0.40706, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 54s 757ms/step - loss: 0.3405 - iou_coef: 0.4702 - accuracy: 0.7863 - val_loss: 0.4071 - val_iou_coef: 0.4491 - val_accuracy: 0.7734\n",
            "Epoch 6/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3302 - iou_coef: 0.4728 - accuracy: 0.7906\n",
            "Epoch 6: val_loss did not improve from 0.40706\n",
            "72/72 [==============================] - 53s 738ms/step - loss: 0.3302 - iou_coef: 0.4728 - accuracy: 0.7906 - val_loss: 0.4940 - val_iou_coef: 0.4491 - val_accuracy: 0.7055\n",
            "Epoch 7/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3240 - iou_coef: 0.4865 - accuracy: 0.7947\n",
            "Epoch 7: val_loss did not improve from 0.40706\n",
            "72/72 [==============================] - 53s 739ms/step - loss: 0.3240 - iou_coef: 0.4865 - accuracy: 0.7947 - val_loss: 0.4642 - val_iou_coef: 0.4564 - val_accuracy: 0.7327\n",
            "Epoch 8/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3315 - iou_coef: 0.4754 - accuracy: 0.7883\n",
            "Epoch 8: val_loss improved from 0.40706 to 0.38001, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 759ms/step - loss: 0.3315 - iou_coef: 0.4754 - accuracy: 0.7883 - val_loss: 0.3800 - val_iou_coef: 0.4836 - val_accuracy: 0.7685\n",
            "Epoch 9/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3170 - iou_coef: 0.4927 - accuracy: 0.7978\n",
            "Epoch 9: val_loss improved from 0.38001 to 0.31694, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 759ms/step - loss: 0.3170 - iou_coef: 0.4927 - accuracy: 0.7978 - val_loss: 0.3169 - val_iou_coef: 0.5124 - val_accuracy: 0.8008\n",
            "Epoch 10/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3152 - iou_coef: 0.5021 - accuracy: 0.7975\n",
            "Epoch 10: val_loss did not improve from 0.31694\n",
            "72/72 [==============================] - 53s 739ms/step - loss: 0.3152 - iou_coef: 0.5021 - accuracy: 0.7975 - val_loss: 0.3835 - val_iou_coef: 0.5163 - val_accuracy: 0.7800\n",
            "Epoch 11/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3117 - iou_coef: 0.4966 - accuracy: 0.7976\n",
            "Epoch 11: val_loss improved from 0.31694 to 0.31297, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 54s 757ms/step - loss: 0.3117 - iou_coef: 0.4966 - accuracy: 0.7976 - val_loss: 0.3130 - val_iou_coef: 0.5255 - val_accuracy: 0.7976\n",
            "Epoch 12/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3062 - iou_coef: 0.5006 - accuracy: 0.8012\n",
            "Epoch 12: val_loss did not improve from 0.31297\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.3062 - iou_coef: 0.5006 - accuracy: 0.8012 - val_loss: 0.5183 - val_iou_coef: 0.4125 - val_accuracy: 0.7180\n",
            "Epoch 13/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3384 - iou_coef: 0.4732 - accuracy: 0.7872\n",
            "Epoch 13: val_loss did not improve from 0.31297\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.3384 - iou_coef: 0.4732 - accuracy: 0.7872 - val_loss: 0.3315 - val_iou_coef: 0.4882 - val_accuracy: 0.7965\n",
            "Epoch 14/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2986 - iou_coef: 0.5134 - accuracy: 0.8041\n",
            "Epoch 14: val_loss improved from 0.31297 to 0.27906, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 54s 757ms/step - loss: 0.2986 - iou_coef: 0.5134 - accuracy: 0.8041 - val_loss: 0.2791 - val_iou_coef: 0.5471 - val_accuracy: 0.8123\n",
            "Epoch 15/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2943 - iou_coef: 0.5250 - accuracy: 0.8050\n",
            "Epoch 15: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 739ms/step - loss: 0.2943 - iou_coef: 0.5250 - accuracy: 0.8050 - val_loss: 0.2948 - val_iou_coef: 0.5392 - val_accuracy: 0.8049\n",
            "Epoch 16/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2960 - iou_coef: 0.5239 - accuracy: 0.8058\n",
            "Epoch 16: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 740ms/step - loss: 0.2960 - iou_coef: 0.5239 - accuracy: 0.8058 - val_loss: 0.3151 - val_iou_coef: 0.5396 - val_accuracy: 0.8007\n",
            "Epoch 17/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.3011 - iou_coef: 0.5103 - accuracy: 0.8029\n",
            "Epoch 17: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 740ms/step - loss: 0.3011 - iou_coef: 0.5103 - accuracy: 0.8029 - val_loss: 0.3591 - val_iou_coef: 0.4799 - val_accuracy: 0.7737\n",
            "Epoch 18/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2880 - iou_coef: 0.5262 - accuracy: 0.8076\n",
            "Epoch 18: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2880 - iou_coef: 0.5262 - accuracy: 0.8076 - val_loss: 0.2932 - val_iou_coef: 0.5525 - val_accuracy: 0.8081\n",
            "Epoch 19/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2852 - iou_coef: 0.5246 - accuracy: 0.8085\n",
            "Epoch 19: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2852 - iou_coef: 0.5246 - accuracy: 0.8085 - val_loss: 0.2811 - val_iou_coef: 0.5335 - val_accuracy: 0.8110\n",
            "Epoch 20/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2785 - iou_coef: 0.5328 - accuracy: 0.8119\n",
            "Epoch 20: val_loss did not improve from 0.27906\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2785 - iou_coef: 0.5328 - accuracy: 0.8119 - val_loss: 0.2837 - val_iou_coef: 0.5469 - val_accuracy: 0.8134\n",
            "Epoch 21/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2757 - iou_coef: 0.5331 - accuracy: 0.8142\n",
            "Epoch 21: val_loss improved from 0.27906 to 0.27223, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 758ms/step - loss: 0.2757 - iou_coef: 0.5331 - accuracy: 0.8142 - val_loss: 0.2722 - val_iou_coef: 0.5447 - val_accuracy: 0.8172\n",
            "Epoch 22/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2770 - iou_coef: 0.5433 - accuracy: 0.8131\n",
            "Epoch 22: val_loss did not improve from 0.27223\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2770 - iou_coef: 0.5433 - accuracy: 0.8131 - val_loss: 0.2799 - val_iou_coef: 0.5259 - val_accuracy: 0.8130\n",
            "Epoch 23/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2719 - iou_coef: 0.5526 - accuracy: 0.8150\n",
            "Epoch 23: val_loss did not improve from 0.27223\n",
            "72/72 [==============================] - 53s 743ms/step - loss: 0.2719 - iou_coef: 0.5526 - accuracy: 0.8150 - val_loss: 0.2753 - val_iou_coef: 0.5702 - val_accuracy: 0.8140\n",
            "Epoch 24/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2699 - iou_coef: 0.5493 - accuracy: 0.8151\n",
            "Epoch 24: val_loss did not improve from 0.27223\n",
            "72/72 [==============================] - 54s 743ms/step - loss: 0.2699 - iou_coef: 0.5493 - accuracy: 0.8151 - val_loss: 0.3180 - val_iou_coef: 0.5348 - val_accuracy: 0.8019\n",
            "Epoch 25/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2707 - iou_coef: 0.5406 - accuracy: 0.8152\n",
            "Epoch 25: val_loss improved from 0.27223 to 0.26428, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 761ms/step - loss: 0.2707 - iou_coef: 0.5406 - accuracy: 0.8152 - val_loss: 0.2643 - val_iou_coef: 0.5635 - val_accuracy: 0.8185\n",
            "Epoch 26/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2651 - iou_coef: 0.5564 - accuracy: 0.8170\n",
            "Epoch 26: val_loss did not improve from 0.26428\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2651 - iou_coef: 0.5564 - accuracy: 0.8170 - val_loss: 0.3089 - val_iou_coef: 0.5668 - val_accuracy: 0.7996\n",
            "Epoch 27/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2633 - iou_coef: 0.5534 - accuracy: 0.8177\n",
            "Epoch 27: val_loss did not improve from 0.26428\n",
            "72/72 [==============================] - 53s 740ms/step - loss: 0.2633 - iou_coef: 0.5534 - accuracy: 0.8177 - val_loss: 0.2701 - val_iou_coef: 0.5685 - val_accuracy: 0.8159\n",
            "Epoch 28/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2695 - iou_coef: 0.5469 - accuracy: 0.8159\n",
            "Epoch 28: val_loss did not improve from 0.26428\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2695 - iou_coef: 0.5469 - accuracy: 0.8159 - val_loss: 0.5514 - val_iou_coef: 0.4687 - val_accuracy: 0.6769\n",
            "Epoch 29/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2621 - iou_coef: 0.5522 - accuracy: 0.8190\n",
            "Epoch 29: val_loss did not improve from 0.26428\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2621 - iou_coef: 0.5522 - accuracy: 0.8190 - val_loss: 0.3894 - val_iou_coef: 0.4987 - val_accuracy: 0.7412\n",
            "Epoch 30/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2609 - iou_coef: 0.5608 - accuracy: 0.8193\n",
            "Epoch 30: val_loss did not improve from 0.26428\n",
            "72/72 [==============================] - 53s 739ms/step - loss: 0.2609 - iou_coef: 0.5608 - accuracy: 0.8193 - val_loss: 0.2831 - val_iou_coef: 0.5393 - val_accuracy: 0.8087\n",
            "Epoch 31/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2625 - iou_coef: 0.5619 - accuracy: 0.8189\n",
            "Epoch 31: val_loss improved from 0.26428 to 0.25739, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 760ms/step - loss: 0.2625 - iou_coef: 0.5619 - accuracy: 0.8189 - val_loss: 0.2574 - val_iou_coef: 0.5665 - val_accuracy: 0.8209\n",
            "Epoch 32/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2491 - iou_coef: 0.5795 - accuracy: 0.8228\n",
            "Epoch 32: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 53s 743ms/step - loss: 0.2491 - iou_coef: 0.5795 - accuracy: 0.8228 - val_loss: 0.2739 - val_iou_coef: 0.5775 - val_accuracy: 0.8116\n",
            "Epoch 33/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2464 - iou_coef: 0.5793 - accuracy: 0.8254\n",
            "Epoch 33: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2464 - iou_coef: 0.5793 - accuracy: 0.8254 - val_loss: 0.2937 - val_iou_coef: 0.5687 - val_accuracy: 0.8105\n",
            "Epoch 34/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2518 - iou_coef: 0.5756 - accuracy: 0.8230\n",
            "Epoch 34: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 54s 744ms/step - loss: 0.2518 - iou_coef: 0.5756 - accuracy: 0.8230 - val_loss: 0.2640 - val_iou_coef: 0.5617 - val_accuracy: 0.8179\n",
            "Epoch 35/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2521 - iou_coef: 0.5745 - accuracy: 0.8225\n",
            "Epoch 35: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 53s 743ms/step - loss: 0.2521 - iou_coef: 0.5745 - accuracy: 0.8225 - val_loss: 0.3024 - val_iou_coef: 0.5915 - val_accuracy: 0.8109\n",
            "Epoch 36/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2769 - iou_coef: 0.5406 - accuracy: 0.8125\n",
            "Epoch 36: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 53s 740ms/step - loss: 0.2769 - iou_coef: 0.5406 - accuracy: 0.8125 - val_loss: 1.1089 - val_iou_coef: 0.3742 - val_accuracy: 0.4251\n",
            "Epoch 37/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2612 - iou_coef: 0.5565 - accuracy: 0.8197\n",
            "Epoch 37: val_loss did not improve from 0.25739\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2612 - iou_coef: 0.5565 - accuracy: 0.8197 - val_loss: 0.2592 - val_iou_coef: 0.5560 - val_accuracy: 0.8208\n",
            "Epoch 38/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2516 - iou_coef: 0.5721 - accuracy: 0.8228\n",
            "Epoch 38: val_loss improved from 0.25739 to 0.25535, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 759ms/step - loss: 0.2516 - iou_coef: 0.5721 - accuracy: 0.8228 - val_loss: 0.2554 - val_iou_coef: 0.5768 - val_accuracy: 0.8230\n",
            "Epoch 39/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2477 - iou_coef: 0.5659 - accuracy: 0.8244\n",
            "Epoch 39: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2477 - iou_coef: 0.5659 - accuracy: 0.8244 - val_loss: 0.2760 - val_iou_coef: 0.5755 - val_accuracy: 0.8143\n",
            "Epoch 40/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2446 - iou_coef: 0.5769 - accuracy: 0.8245\n",
            "Epoch 40: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 54s 744ms/step - loss: 0.2446 - iou_coef: 0.5769 - accuracy: 0.8245 - val_loss: 0.2662 - val_iou_coef: 0.5770 - val_accuracy: 0.8163\n",
            "Epoch 41/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2388 - iou_coef: 0.5869 - accuracy: 0.8288\n",
            "Epoch 41: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2388 - iou_coef: 0.5869 - accuracy: 0.8288 - val_loss: 0.3147 - val_iou_coef: 0.5646 - val_accuracy: 0.8113\n",
            "Epoch 42/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2410 - iou_coef: 0.5742 - accuracy: 0.8262\n",
            "Epoch 42: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2410 - iou_coef: 0.5742 - accuracy: 0.8262 - val_loss: 0.3313 - val_iou_coef: 0.5164 - val_accuracy: 0.7774\n",
            "Epoch 43/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2510 - iou_coef: 0.5724 - accuracy: 0.8235\n",
            "Epoch 43: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 740ms/step - loss: 0.2510 - iou_coef: 0.5724 - accuracy: 0.8235 - val_loss: 0.2566 - val_iou_coef: 0.5822 - val_accuracy: 0.8205\n",
            "Epoch 44/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2659 - iou_coef: 0.5532 - accuracy: 0.8162\n",
            "Epoch 44: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 741ms/step - loss: 0.2659 - iou_coef: 0.5532 - accuracy: 0.8162 - val_loss: 0.6195 - val_iou_coef: 0.4849 - val_accuracy: 0.7283\n",
            "Epoch 45/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2639 - iou_coef: 0.5496 - accuracy: 0.8184\n",
            "Epoch 45: val_loss did not improve from 0.25535\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2639 - iou_coef: 0.5496 - accuracy: 0.8184 - val_loss: 0.2564 - val_iou_coef: 0.5694 - val_accuracy: 0.8234\n",
            "Epoch 46/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2409 - iou_coef: 0.5739 - accuracy: 0.8277\n",
            "Epoch 46: val_loss improved from 0.25535 to 0.24765, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 762ms/step - loss: 0.2409 - iou_coef: 0.5739 - accuracy: 0.8277 - val_loss: 0.2477 - val_iou_coef: 0.5789 - val_accuracy: 0.8267\n",
            "Epoch 47/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2298 - iou_coef: 0.5959 - accuracy: 0.8313\n",
            "Epoch 47: val_loss did not improve from 0.24765\n",
            "72/72 [==============================] - 53s 742ms/step - loss: 0.2298 - iou_coef: 0.5959 - accuracy: 0.8313 - val_loss: 0.2582 - val_iou_coef: 0.5880 - val_accuracy: 0.8224\n",
            "Epoch 48/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2307 - iou_coef: 0.5974 - accuracy: 0.8317\n",
            "Epoch 48: val_loss improved from 0.24765 to 0.23854, saving model to /content/drive/MyDrive/Dima/1_Segmentation/models/unet_water_base.h5\n",
            "72/72 [==============================] - 55s 761ms/step - loss: 0.2307 - iou_coef: 0.5974 - accuracy: 0.8317 - val_loss: 0.2385 - val_iou_coef: 0.6022 - val_accuracy: 0.8292\n",
            "Epoch 49/50\n",
            "72/72 [==============================] - ETA: 0s - loss: 0.2290 - iou_coef: 0.5996 - accuracy: 0.8323\n",
            "Epoch 49: val_loss did not improve from 0.23854\n",
            "72/72 [==============================] - 53s 743ms/step - loss: 0.2290 - iou_coef: 0.5996 - accuracy: 0.8323 - val_loss: 0.2605 - val_iou_coef: 0.6028 - val_accuracy: 0.8237\n",
            "Epoch 50/50\n",
            "71/72 [============================>.] - ETA: 0s - loss: 0.2237 - iou_coef: 0.6061 - accuracy: 0.8332\n",
            "Epoch 50: val_loss did not improve from 0.23854\n",
            "72/72 [==============================] - 54s 744ms/step - loss: 0.2239 - iou_coef: 0.6004 - accuracy: 0.8332 - val_loss: 0.2458 - val_iou_coef: 0.5958 - val_accuracy: 0.8267\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Visualizing the Results"
      ],
      "metadata": {
        "id": "hc5NafDI5eyg"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "n = 0\n",
        "for i in range(0,15):\n",
        "    n+=1\n",
        "    plt.subplot(5 , 5, n)\n",
        "    plt.subplots_adjust(hspace = 0.5 , wspace = 0.3)\n",
        "    plt.imshow(Y_test[i][:, :, 0])\n",
        "    plt.title('Masks')"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:33:17.685631Z",
          "iopub.execute_input": "2022-01-09T06:33:17.686018Z",
          "iopub.status.idle": "2022-01-09T06:33:18.970493Z",
          "shell.execute_reply.started": "2022-01-09T06:33:17.685974Z",
          "shell.execute_reply": "2022-01-09T06:33:18.969587Z"
        },
        "trusted": true,
        "id": "lATjybcv5eyh",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 343
        },
        "outputId": "0b1b8767-ceb2-4b15-e182-07fbd32ce63e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 15 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAywAAAFGCAYAAACIfhuIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOydd5gUVfa/33urqtPkYQaYYcgZRAQVMAcwryJmMSuyrq5rRNf9uoZNPxUVc14Vc8SAIq6gYkIlSs5phjwwTJ7urqr7+6O6e4YcnAj3fZ556Fh1mz596557zvkcoZRCo9FoNBqNRqPRaBojsqEHoNFoNBqNRqPRaDQ7QzssGo1Go9FoNBqNptGiHRaNRqPRaDQajUbTaNEOi0aj0Wg0Go1Go2m0aIdFo9FoNBqNRqPRNFq0w6LRaDQajUaj0WgaLdph2QOEEN8KIYY19Dg0mn1B26+mqaJtV9OU0faraao0RtvdbxwWIcQKIURECJG1zeMzhBBKCNGuYUam0ewebb+apoq2XU1TRtuvpqlyoNnufuOwxFgOXBy/I4ToBYQabjgazV6h7VfTVNG2q2nKaPvVNFUOGNvd3xyW14HLa9y/AngtfkcIcUbM8ywRQuQLIe6r8VxACPGGEGKTEGKLEGKKEKLFticQQuQIIWYJIUbE7l8phFgmhCgVQiwXQlxSdx9Ps5+j7VfTVNG2q2nKaPvVNFUOGNvd3xyWn4FUIUR3IYQBXAS8UeP5crwvNh04A/iTEOLs2HNXAGlAa6AZcB1QWfPgQoj2wCTgKaXUSCFEEvAEcJpSKgU4EphZVx9Os9+j7VfTVNG2q2nKaPvVNFUOGNvd3xwWqPY2TwLmA6vjTyilvlVKzVZKuUqpWcDbwHGxp6N4X1gnpZSjlJqmlCqpcdwewDfAvUqpF2o87gIHCSGCSqm1Sqm5dffRNAcA2n41TRVtu5qmjLZfTVPlgLDd/dVhGQpcSY2wGIAQor8Q4hshxEYhRDGeN5lV431fAu8IIdYIIR4SQlg13n4JnhF8EH9AKVUOXBg7zlohxOdCiG519Lk0BwbafjVNFW27mqaMtl9NU+WAsN39zmFRSq3EK0I6HRizzdNvAZ8CrZVSacBzgIi9L6qUul8p1QMvxPUHts4LvA8oBN6Khd3i5/tSKXUSkAMsAF6si8+lOTDQ9qtpqmjb1TRltP1qmioHiu3udw5LjGuAE2OeYE1SgM1KqSohRD88jxQAIcQJQohesS+lBC9U5tZ4bxQ4H0gCXhNCSCFECyHE4FhOXxgo2+Y9Gs2+oO1X01TRtqtpymj71TRV9nvb3S8dFqXUUqXU1B08dT3wDyFEKXAP8F6N51rihb1K8HIAJ+GFy2oeNwKcA7QAXgZM4FZgDbAZLy/wT7X6YTQHHNp+NU0Vbbuapoy2X01T5UCwXaGUqo/zaDQajUaj0Wg0Gs1es19GWDQajUaj0Wg0Gs3+QZ04LEKIU4UQC4UQS4QQf62Lc2g0dYW2X01TRduupimj7VfTVNG2W/fUekpYrHhnEZ4edAEwBbhYKTWvVk+k0dQB2n41TRVtu5qmjLZfTVNF2279UBcRln7AEqXUslixzjvA4Do4j0ZTF2j71TRVtO1qmjLafjVNFW279YBZB8dsBeTXuF8A9N/2RUKI4cBwAAPj0BCpdTCUpk0pRYVKqeyGHscBxl7brxU0DhXNW9IqpYhSJ0BJRdB7kcJTO48HMUUdjjp2rlAgTHt/CQJYHU2iqCJUhyfd+VhkcSGVW6rq8hNrtmevbVcavkODqc3rZ3RNhGgIIqsL9Nxb/+zT3Nu8QxLNjSoEIGpMsgqFg0IAa6LJRJVBc6uEgFCJV7lKsc5OIdcqw6ixf+vgstnxs648rXr+bkzEry1ASrAKSzqJp4rXVFBRFNZzb/2i1721xK7WvXXhsOwRSqkXgBcAUkWm6i8GNtRQGi0T1AcrG3oMmh1T03797fPU0e2ux9pQhqgKYxesRkgBQuIM6Ik5fRFuRUVdDQSEQIZCKNtGdmjD5R9MYFCogMMn/IVjr5mJkAJl2yDq7xr2Xeuf6u1cmr1ju7l3y4AGHlEjQhqUnno4v7x9u557Gylbzb1t81TS/cP58ciXMTEwxNZJI8VuJRYGm90IBhCS2VgYGLG50FGKsLJJlRlbvbfMrWKjY3PixBtJne2jtL1Dl9crYMZ8lON4825DIQTCtEC5ICTC2Poz/1w1roEGptkdet27e3a17q0Lh2U10LrG/bzYYxpNU2Dv7VeBtXoLas163KiN9Fm4kSjgYBWWeRc4qNOLnFtZhTAMKNxCiRvEEpL7j/iEd7oPxF20HKQBrrP7A9UG9egYabZCz72/l/r6jWh2xN7br4BIlUmFGyVVGls9FVZRAsJb4mRKHwBWrFl3VDkYQiTub+voWMIg1zSYe/IzFA6K8ND6gXxV2pd202JzeGOY44QEKbxrjaru26dbVTQIeu6tB+qihmUK0FkI0V4I4QMuAj6tg/NoNHXB3tuvAndFPrjeRaPmBcNdsjLmvNQhsfMpO0rJcR04JLASC4NDAgW4PtNzmOpzIaZU40yj2P/Rc6+mKbNP9tvl4SquXXEWi6JVODUW7n5h1fgz8QsTieekWMLAL6zE/W0xMZBILGGwIJLBsqGt6DhynucYKNUI/lyU46AiEW9ur/mcpiHQc289UOsOi1LKBv4MfInXOfM9pdTc2j6PRlMX7JP9CkBIlG0jfBbEIirCMEAKLz2sjomnoPlKHErdAH5hEhCO9wuvcRGvNxrBBuSBhp57NU2ZfbJfBWrBMir+mMmbW/pTqSJElUNYbb1JZAiZ+AO2iqzsyGGJP24JA59wEJEobll5LXzK2kHZdrWjomlw9NxbP9RJDYtSahygEyk1TZJ9st9YPrGybYRpguOSP+IwUpe7ZHwxH6e4pG4GGz99zElafazFwKBDmRvBioc5hASlU10OBPTcq2nK7Iv9Cp8POy3I9KLWRJv9QlAIanMv9iBfKQXntKbVW2HcTZs9Z0Gj2QY999Y9utO9RlNLKNvb1Ysc2ZPNH7fl1svGAOCWV9b7WBwUF8y+GrlynRfpaQw51xpNY0IIb3NB/zaaNCoSwVyUT/ifOUyqao6NQ5kb3io97PeQIYOMv+UhQh+42EcfrO1Fo2kgtMOi0dQCylXIg7ux7N6+BJZthPezmF2RRzhNNEhKVrHrsGVuM9ziUpBCpw5oNNtgpKdTeNXhyJ5dG3oomn1FeA6Ls2kzG/r6OTKwnqhycHZTROcol7CK8mFZKh+XJ+/ytS6KgJC82+F/nPjEjxg9uiBME+H3IyxfbX6a2kE7VE0DAWbb1pgd2iFDIWQg4G2gSMOzL8uH8Pu9+36/973W/DsA0Q6LRvN7EbF6lYXL6fTIQuxVq8l47VcmrOxKoEh5KVn1MQzDwAkoHOVy84ohdH5ooecsudpZ0WjiF/41I45k8dP9qXwvlfH3PMy64zMTCwVN06X160u4fPEFbHRsUqRvO+WvHWEIlx6+9bt8jUQQkhZhZXND5kyu/Gg8+SP6IYTYTlK4UaA3p5oMy65qTcXzirxvBG2+Eyx++DBE3+4Qq3/FVd7aIvavly0hD9jvuBH+2jSapkXIH8ZonoWybZzNRaBchGFQtSyFDWeFkcGAN9nU2D3ZIbEUFWH5qtNV9oSYLr9s34Z/nfkuLoriSBC3uATh91fLKms0BzLKRfr99DlnDvPPforPu79PSFhUHFMGfbpjJCc19Ag1vwNnw0bkBVUMfuIOCuzwLl/ropBITgsVkWdYu3xtTccnIEz+ENrIs9c+Q+XAXo2ynkWlNUCzYM3eo6DdA9MJDYdMXzlPtfqBeec/ydA3xqPGZbPqzc6suPswNl16KEbL5on1gCewc2BGWBqscWSTRRoY2c284jvXkxcUpoWKRhp6ZJoGoqLKj7Oh0Nv5OLw7btDEt2ozeV87JM3agFNR4dkKIH0WytlxiliiGZis0RhsL1h8bQtODBVQoSTlr+aSzhpUJIoMBnDLG4/CjUZT78Tm7TUXdOKstE/wCyuhZDfn6FdY0j/M60UD+OS9owmtOzB3L5s8SuEWl9LqhdmMumggj+dOjjkm3hdd0/GoVgYzcNj1POsoFxMDM2YvpoCj/C5DH/6cB045k+6j1uHkr96u35awfLEmk25sV7zGeYSsM6n5SHqdHFZTByjbxslfzdilB3FB+q8c4jM5L3kN53Udg4tL8Agfi6JVTLi9Oy8sOorA2DSyf9kMq9d5Qj4xuxKGUS/93hoaHWHZS4QUrLymE0UXH44wDGQw6IWFdTrBgYsClIvRPItFwwIsP8vPvL9nk37nKtzikq0iHCqmob+jHRLlOChXITq3xzmy516lkslObfm/sz7ELySuUgQ2x6WVJSocPmB3ZDQa8DYKVgzrxDd3PMxVaSu2es4SBt19If7TYhaTrh9J0Un1L5KhqUVclxkj+/BxeXpM4timUu18Q3F3qWM1JZFr/g1PW8Occ57k/C8ms+TBw4gO7Iv0+73aFtP0InpJIe8xw0D4fBid2mO2aI6wtNiDBi/1S0ja31jIeV/8GQAXF0MI/MLCEJJOlp/r0pfxy+Gv8t69I3ng89Gse60l+XcfgZHdDOHzecc5ANAOy16ibJs2nxdRlSUovOLQ6sWo7pB8YCMkZX3zuODwKVx78kSmn/QECyZ1AMDMa4XRsS3uMQd7PVp254isXI38ftZepXKVd8zguOAyLGITV6w3TKJp5X6866LRJIjVqQjTRB11CGtvPRKjWSayRTb/ufI1MoyQF13ZAY5ymRdNIjBLp9Q0SYRAOQ5uZRWpn83i769fihuLnsg6WuqEpI/zklcx88LHGP70GKJH9ECGQoQH9WHVXf1Y8HhXIp81xxnfgvy3OpF/dktvcenoHioHPEIgYja75pwOvHHqc4SVnZifJIJVdhnFbhVR5bDWiWAISBI23/R9le+Gj6TVp+UsebkH0aMP8hyXeqqXbSh0Stg+4M5eRNXfenJMh4Us+zAUC81pJaYDFuFJGge/mM6cmXkMnTAZS0gi6S5lJ/WgqItBq4d+wVhhxFLDdnKxinVRdsvKtj+F5fNkk3fwPjM3h5y7lpBnBqlQEaQQyGgsXTHetFLbp2Z/RwjMVjmsP7k1oUKH9UOrGD/gIcYN687kLR3p5VsH7FwRykVxxYRraZHfAI1WNbVDLO1KRW3av7SMQ9JvZtaFT+AXdbfUiaeXnZtciPPcJ8yvzOXk1G84yr+1HRlCMuvQKi5Rt5L3lO7ncqAjYhE2o3N7Bl0zmcP8DvE8VYnExuG05+4gUKioPLmUls/5scq8DcjFQ4PcMegzrsz+nqfyvmV037a8OHIw2WPm4WwpbqiPVOdoh2UfEJaJYbg8kDOJQaffTPoHMzwlpniOqpAIn4WKRHVty4GA8pqX4TisHtKGIwPvcOjoEZx/+mSm9mhD3ogUL2ss1qcFIXfsQMTv13g8Lp9ZdHYvMj6ahYra29lUZfccXmr9OC5+koWfTW6lZ48xdZE6l1WukQ4pDKNBZJw1ByDSQEjhbQK4DkZaKuJ1h8mdn6LMDZMqAxgimRvS87khPZ9dOSsA08LQ7alStvTURQBNkhrzpopGsNdvpMMHLSg4L0p706CukmZqRuwuSdkEKZti97be7XaUSydT8voNo7iMW8h9ZLLeRDqAUcpFJIVYemk2bzd/HYknkR2PCpoYhNYqMkf/Ci9snW3R+RfB2NzePHPRYHJOX8W4bp9yzv0PM/CsYUSn9qT9f5fhbCz0zhOvtfb5UJFIdT1VE7S9/Tt+VEeoqE3amGTmRQ263zgX2akdSIGyba8GwZBeEVR8garZvxF4joGQtPyxmAvuG0HKCvj0kyNZOykPuWIN5ecchkxORvh8CCm8hf2eEEsfSH93Km5VeIc2pQxBIBYK9opMoTzXh/T7Y6IQdbsvEY/iCCnq5XwaTRwZCmGkpXpOc3Yz/tB8FgAZRmiPZG1r8mlxH1iaXxfD1DQEysVaW8RZv1yXWAQ2JIaQuLj09Jkcc+F03f/ngMdT+3J94CpPHMLFRSKJKoe/behL9g/rd7xWUAqncBM5o35hw4dt6DxxGG+U9GRs3xeZfN0j+N91qDijL7Jda4zkJG9DNX7WWD1VU0Q7LPuCcsn4bB7XPn4TI1uNp/AhlyUv92Dx4wOQB3Vm5Yi+rLnyoIYepaYeUY6DsqOI+cvJensGmw6zSV6paPvob6jKSlK+mAPRqKenbpoJ1bA9OnYi8rLjXRGhIBprlBZVDmkyQPoV+Thl5bGx1e3FOr6DoxwHIy8XoeVhNXWJEAjLhwz4yR9+EObHfpY+2I/0V4u4Ni2/hgLUrnGUS6FTzv0be1DhRqhwfSjbRjS9jUfNjoj1qxje48c6q2HZW/zCwsXl4Zzv2Nwno6GHo2lQFO6WYjo/vIQ71pxEpYogkVSoCJOq0pnx50NQ+Wt2vvHtKmTAT863hXR63uXFN09n8EN38EV5LkdkLuPeR//LX8aPwxwbYtMlfZGd2mF074zRPKvJ9mZreluhO1LWiO+kuY53MYtLvKnqxaE8uCsVrZM9RScBofwywllBnGDs4qYgafISnE2bq8+xo8Wh5aPqpN44fkkkHULC4sdD3kEi2OBUcFLrP5L5loMdqDGOeAiu5jg1+xc1pAWFaZLaooyOw9azIb8b/skLvHzl2CShbNtTFUtP8+qfdhWareEMADtMJSs43sIfsy1DeLs05+ZO58UrBpP96ULcku1rYmodISm56HDO/Os3vPjLsfCvuj+l5sBE+v0seOxgBvWZy+1Zz3N0oAo6eSkUexNVMYRkvSOZeM/R9Hl4Rd0NWFM/bLM2EH27M++6AG+lv4eLCXWWFLbnSARRpQgrXb9ywKO8zT53SzGrK7IICh9hZRMQJiNmnke72ctwwuGtU7kAGfAjU1Oo6N2aFUMkowa+RZVrcdfE8xl8xM88v+pYgjf5Gdt5IGuOkSDAGWBz850T6Oxbx4sbjufrn/oibEHriTahmasS6wqlFM7GTeB665idSiU3UE1sk3NYEuGxmBMgk5Nwy8q9XP9gKiIjjZXn56Ik2EmKQKEgaa3L+v7wzXkPE4pNahcvuoiiD9Mxwiqxo5acmkLFcZ1JmbUBZ9kqYPsdbZkUZNUZksuO/oEbMn+lTEG5E+G5zUdzScbPnNhmEQtXdYOp88AwEKb0JGoB48fZACilC6D3R5Rtg22jojbG+HSG3vYJI1M644tEtyuYF6bJoqc70PXuzbjrN+JWVu7QJrargYrtLsedGGEYtO1fgKsUpjAS8p1DU5Yx8L6RXH/pRRg3ZuEuXuG93qr+yavwrpur7fkH95zxdQNtTkyex9ivT0C3stDUGtKo3gyQAtG+NW+c/BwD/HFJ2l03/tsVuYaizZ2LONy/gQmqZ+2NWVP/CImQApmWyvIbunHTRZ9wceoSQsKX6MXS0LgoDCF4dnMfmk1eh966PMBxHRQghcIQEguDGRGXpHEpOKWlsXpoz2ERlolzeHfc+zdxXetJtDS/oJ/fSyWzcTh/8HPYOKxv9hPff9SW11cPIDiuLTk/lWNuKOGNp0+muFsakVRBcpLgmEumMc7Xh84jLIJmlNxQMYcmr+DBj4fQ/qMyjFUbcLcUJ0odoDr928uqqH/rbXIOi7JthN+fSK0hpzmVHTNY19/g+FNm8tWC9jTP2sCmLcm0e17gW7aRzUfnYbaqIFOaSCSGEHzU9X1uuWIgi+/vQWhpEeFWaaw/MReA8NEtMQ5vQcaEpTgbN251fmdLMZ1vnMrkAYfx8z/bs+aLNgmDuKFXf0raGLRaugDls3AjUYRhYPw011tg2rbO7z8AEJZJ6jlr+ftTV5I7YTbuDiQslePQ+cFK3PUbUVEb6ffjVlXt2QliRe3CMIge15uCn3w8m92H25rNIRp7LiQt8kyDj7qO4YMxuTw4+gLajJru2aRlenKKtfqpPd7aPID0T2ZBVh0cXHNAYjbPYsEd7Wk+FfzFDmaFQ7ZRCQT3+lhR5SRSxhzlEpIW/237FeBn7pYcLGdN7Q5eU3+4DsIXoHhgF/544ThOSlpIQPgbelQJorEFnonBd4WdUMtWNfCINI2RC7+9jm7vz8EVEhnwg+NQfm4/qjIkzYeu5M1OHyCFwMIgqjyVOonEjV3RWxh+LkjewJAuH1HWOUr5jYrp4VweXTaIyAeewxHYpFg+JItulYsgahMxDFamZvP1NX0478wfuejiX5lQ1oNnx51C3tc2gR8XgON4EZe9aLdQ2zT+1XM89BT7N77gV46DCPgpOD2bqmyFE1BMe+EQun20EKeomHTDwGjVksLjW/Pgfc/Tx1+OJcxEQZNE8kzed6x97ks2Oj7SZYQWhklQ+Hi0qDMbIqmMHXIQLUe3I7RoE87iZdVDkgIxbQHiTIPWvlKckjIc5ZKUv4ZQJIJrGF50RVbv6ijX+wx7U7ugaaK4CvlQM/Lmr8CpCiMsExVl61RApWDJKm/nxDS96MyehFnjKS+GgezYlsueHsslKWtxcXGUSsh3xu28QkW5MGUtA64byZ8GXozv9mTU/KW1XtdiZKaTnFnBxA8Ppw0za/XYmgMUaSCDAZYN78igo2fw13O/IkkKfq7KJs+wtkv/cpSLHduzjiqHd0vb8WtpewCyfWV8u64z5Z+25N5bXuPspLLYe7zfmyEE+VNa0d7Wi8gmizSgSzuKLyrl9SdO47tLOvNux/GNJrpiCQMntqG0ojCTjjkKe/UOHGQtQX9A4ijXs1UlvHpXQEUibLnoMP77r1G0NeN2LBPpY0YsY8jFxcQgqlQiLdwSBslAM9MkzyzirF7v4/by7K/UjfCP9cezqjyTpZ91I++52bir19L2vjXMfKcb3z3aiRe7vcF1Qxfw67kBXt5wNGDy0/IuBKeHyHtmJm5FRb3/HzVeh6WGVKr0W15YynESaTcAbmkpOY/8BHi1JQDhY3ux8cYKApZN76w1LP8sjxI3QEhEiSoHU4jElxxVDjlGkFaGoKzGztvw9DlYGNzbfDJVRzg8ubkf/3vwGNLHzkVVVlY7TZGIt+CUAjBQkQgyGPQej9qxIultclUbIIymqWeUi/X1TBwpPAfDcXZYtxTPEd2r5o6uA4YPGQqx8NpMBietwMXCUQpLGIRVNCGzaQmDtNhjbU0f47p/yP2vHMrku/oT+Ha250TVEm7rljzX+3VGvHO9Z/saze9ESMGm8w6m2TyHVWPactfzZ3FQyhquTJ+KsYOd87CyCSubv687gfGT+tD1ydU4q9eCkOSnZpPKFtLSXDJvr67pWmnbvFd8GJZwyJhfn59OU+soF1lURuZruXS9axbP5H23xwIM9UXcyZ571GiOful8kh/og7WmGLV6HW5V2FtLCKnbIRwICBJ1V0XPtOXb/2dxfCDK3Ud8xitnDCb50xnIYIBjbv2FLpaPsIomMoRsHPzCrLFp49l5SGyt/hW3/+pfgXfLb1g8kvMzAOtvrGTYaRfi3NMR+dNsnAVLSRvWkstOuY0Lb/kfw9Jm82KbiQDINt9QeHQlNw4+mxlTDqbzW2WIOUtQSqGidnXdNtSoJa89CWWhGoEnnyoyVX8xcOsH4wV0Qm7V22GHzZaEQBzSg439Urn+5o+4MGUFK21FW1OwxbVJj6WCWcJIyMbFZQ5HburF9C2tuS3vS3r7vEnCQRGoEY0BWBRVDPnyRno8uJ7KjllUNrfI+K0IojaqYG3CQVGu8uoE4uGz3/H/O0F9ME0pddg+H0BTL/jb5aljVx1R/UC8P4SzTUSlJnFxCFdt1Uui5vOJ98VeK/x+tpzVi2hIkDG0gMc6vkc3y4+Nk0h1idt5fCcvjlsjAey2tQP45fHDyPzwN2+XRBrbO1S7EJ7YDiEoumIAhX0U3f61FLeoiEm53xNeUdA4tjY1O2WHc28jwsjIwCkqAiEwmmVCJMqie3sw96InE0X2jnIpU2H6vn8LzWYKsieu8naud9RktXUeZ345g2vSvEjKcruKfDuV4T9dTudh81DhMKUXDeCXt2/Xc28TwN8uTx2bf2Rinqz6w+Fc/tCnHBNaSkczuNfS1vVJmVvFZtdmdiSLG3+4hO53rcYp3Ow9GUsh3xe+azNZz71NgFSZqQaYp3iiUMEAC57ozpJTXyCsbAYvPJeit/IQLlSdVczTvd/iMF+EKA4BYVKlbJKF/3fZd3SbzfPHirrwwYMnk/H2lFh7DgOjRTaR0ZKPur6fWDf7hUWZG8YSkoVRyYVj/kLn0Vtg0QpP0TTe+03IfXJYdrXubbwRllj6lzBNnEO7YcxausMO4AAIyarT0zjx7GmckrQEMHls/SAebjWBFsbWec4SSVhFiSoXKQQ/b26PPSKLu1pdx90Pv8Lh/liX0NjP3RIGFSpCd5/JtUdOwvjUZUjqTNIl5NsWpW6Aq765GnOTRfOpLmaVInnqKuz1G2PCADqiciBQU6pYSAGGgREK4ZSVeylh2xa4K5W4INX0LYTlq96hiKUUyo7tWP+w5LAW+bzY8mHyzHgDPM+2DeRWzcuA7SaymvuMT+ROofA/33LlNedh39sV+f2sxPgTaYxCer2FdlSYv016pjBNSk4vI21Silekp9MeNbWEU1Tk3Yj1HQBIWS5jO43VNv5uaUe6PbQCZ2Mhtqt2fIEUAmftOp57bjADbhnFJjfEikgrHn39HNyOEWRq6nY1i5qmRfL0Ah5feAKn913S0EPZLZYwyDEsWgRLmTHoKU5pfhlbprbHNaHje8WomfMaeoiaukRVtwRAKTq8qbik2yCeajOWD7q+B/dD/5dvpcOwddzT71rcmwsZ1/NtAAzE73bG4w5L3An5S8YCim8LMf3nzrjLV4FycQs34f67JxOez+LMUAkuirCKEpIWEkknK8Lci57kldPa8VZ+P6yHMrF+mIOKOAifgVAC5dbeOrjROCzC8nlKSjH1L7N9W7Yc2oKSoaUY34TIXeAtyIyMDBb9rRtdXtyAuzzf6yjfowOtJ5Yxb0ovxj2ez1Wp+TyX9z2GCMbqVaq/3LCKejvQsSjKm53GcPRxt5EzuYI5Va0ZGAxj4yR02720Gm9h+LeshbGwXACJoLlfAi5LTlr7wIMAACAASURBVHsBF0XR0Cok8OdVZzJvYxdS30gltLoKa/k6nMJNMclbCxWNVEvGNYIIl+Z3EvsK444KgOjWAdZtgrJyL/q2R/UpMQfF59m6aJ1LuE0GKfcUMKnjJ7FFWu0UkWYZSXzY+VMee6oH4/52AkmTl+Js3lJdIyPFTovrhM+XSPsSponq1ZmgP0rOOwtwdZd7TR0hTBPZtSMdL1y0XapPM6MM4rVgOyO2SZD76hyuCd+MkpA9rYy8qb8A4Gi5+SaPvWYtrW8y+Nu7pzGk2TSqlMXxwTVkyABlbpgMI7TVzrLXrE9R5FaRLKxEDWB9RGbM2DaSJSxMDH7s/R709s5952mH8Pm7R9J29DLsdeu9N9Rsj6Btdf8g1orDrQpjfj2N4sJuTB+TznHBCiQSs1ygqsIEvprBuk79yO/q0smqbmMQz6xwlLvXNhuvc7FiKot+YfG3rGn0uv4oOt22EgAVieL7eT4jxlzGC/1W8p92H9HFkl7tn3AJCR+WMLgqbQXXpuXz+OOdeOmdU2n5awT/5IWoqjBCulsr4/6OGq3dpoQJIV4G/gBsUEodFHssE3gXaAesAC5QShUJIQTwOHA6UAFcqZSavrtBpMpmaoD/NITPR/SwzmzsHeCW6z6gf2AFQ3+7mpyrN+AWl4CQlJ/ZhxceHcVNQ/+EuXQtZQPacfcjr9DR8nbisgwjkce3o/zVeB5gvEipUkXY7NpEFbQwzK12qvcm/zXuGNk4mBiElc1mN0JYwagNA/n5+b5kLKikIsdPykfTEH4/IrcFavU6T2PbMLbbzdYpYb+f+rBff7s8dWzB0YBXfL7w7s706rOcFR92pOXz0/Y8PVB6qY9GSgrRgzvQddR8/tpiIunSjE1KipCsvQ61UeUQVlE2Ojan//on2j6oEPOWebnUlunZ5Y701yHh2BiZ6Sy4vxPpcyTNX5ySuKjqlLDfT73MvY08JawmRkYGjAkytstnW12cHeWyyq7guvP/BL/O3v2BhED6/Z7wRDx1oUbNgE4Jqx3qbe6tkRKWkDbOyID0FEQkyqoLWuMOKMY/IZW0c9bguJKgGeXyvMnMqmjNRwsPJu8li27/by4P5XwLQLIM1P5/yF7gKJdNbiX/Wn88Sy5vj7NgKcIwkG1bIaI29sr8nb5Xp4T9fhpq7jXS0yh4NZefDnsFiWRRVPHXC4bBzIUIn8WSvx/M0+e9xHXjryajbRGP9PiAw/wViVTw31uzVeiUc9yzI2g9cmpCRh7DQAgBlsXyEQcx6LTp/DvnW9Lk9iqN8XXwCruCM375E8bMFLJm2QS/+q26WaUU3obnTpzuXa1798QlexU4dZvH/gpMVEp1BibG7gOcBnSO/Q0Hnt2D43sDCYVY+K+ePPnKU/x4+6OcElrGGd/eSO71JTibi6oL3SWUKgtlSIqPbc+GQw3+b8EQ8kw/LQyTkPCKk+I1KtsSd0jiMnCWMMiSPloYZqLGxXtebFcHsCu896qt5OXSpUmWYfBQzvf8eP8T3PDKB6QsK0NmZLDgkZ4MH/c/Ikd093apdaFyXfEqdW2/yiswi/cI6tBrNQsndiT3zQV71VFWGAZGt04seKIzI19/nlG5P5FteBGVmjsptUVcLa+NGeLr/s9y33ujWTCqJ2rAQd7nMXfQ30IpZDDoKeUZBhvP7AIKWr630PuN6ghLbfIq9TD3NlqkgQyFMFu2wOjaiUV/68bbnT9M1Gw5yo053TaGAGVIzwZ31Fy4JkrhVlWhohFPzEUXONcVr1Kf9ht3YoXE2bQZd/kqnDXrafXYVFpfuJDmL03Dd0oBwdNWIU7fyFsDBzD7pGZ0vHoJvkmz+XJhdySywZ0V8GoO06SPkTk/0WH0StQRvUAKFtzYgrJeOQ09vAOBV2mAudcpKSPvzigXLRlChYqSZ9osucVTvFXhMJ0fWcLIqy6ly83TyD5nBffcNozfIr7E2vX3rg8MBK5FtbMCqKjtFdVXVtLh9fWU2P7tivtrUuRW0s4MMfuoV/np+kd49MmnWHv9oRjNs5DBwO9a6+7WYVFKfQds3ubhwcDo2O3RwNk1Hn9NefwMpAsh9ujXNf/hjnw75GE2uiFeKe7KcW+MoNvNS7DXro+pDXi7YWlT1vDfjccS/Ndaut02l6uGTOC+bp8CEKwRWZE7+WjhmDRSRazBnhOTgfMLLyfPxEg4HzUpdiv5uDyZd0ozEseoSdyz9Ir6PSUyS3jRHkMIJJKTg5tZODwEto2v0KC/fx1nPjGRlbf3xchM35P/Js1eUi/2G18fxXZru6etQxngFpd4ynaxVEBh+bwoSuxPhkLebSFAGqwffhiXfPw18096jvaWm8gtTZYBkmUAS+xdJ+/dEZI+QtKHISQ5ZjIDAgazz3iSO19/gwWPHoTTvwcyJcVbBEqjevyuJy7h9utB5qX5dH6j0lsgVFV5C8B9LBbVbE19zb2NGsNg3n1t6fvuQp4Z8hJfVrRkQmUK3q9DUexW8UJxF1bYyWzpGmro0Wpq0BD2K6RA2dGE6InXsDe2iJNiq0WYs249zuYtuFVh77WbPanY2twU2lcsYSRSxh7Pncyto99m2f196fRuJcG15Q08uv2fBpt7lYuzeDnLCpvxU1U2x08ZzhsD/kt59xZgGDiFhcgfZnq1L1KQMm0NW1xv3tvZmndvSJZ+3B5lGM0ya3S5d8FV3jrGcUm3KncaEJAI0mSAsLJx8VLGulsw8daRXPHNjyz4V3fkwV33eXz7+glbKKXWxm6vA1rEbrcCasYqC2KPbYcQYrgQYqoQYmpUVZHSrJwH1g/i/w25mC+O60THf8zAKS6pLgKWApmexpJheTyS+w0fdvqcW1t+xfuPDWL0uqPwC0+X3xIGfmHtNDTm9aaIcPvqQcyKOAnVsHg4Lb4gjN8ucipwlEux67DBTuX/Pr+QZdHtHZb46+Pj8Atru0JoSxiYKVGcLVvo+ORSrlx8EcPSFvD+sEdYdFdnryGmpj6oVft1Sr0LiHIVqrSU+bccRIenFnuiEYZRrZaB11QybtNuVRgjM52KIf1YdXd/nr3tSYYkrUUiEyp19Y0lDI7wV7LozGe5+dV3sD9Op2zwocikEDIYQPoslFLIpBCLL4vtsvyyB2k4mtqidudediCq0FhwHdzSUno8sI5pl/fksTMGM3rgMfz9kasSdQj/t3YQX53cg7/d8UdKTi9D9OzcwIPW7IY6mXsBr2u4bVcLmiiVuK1sGxUOe4+7TvVrY7eFFHS7fzGHv3cr4W1bETQQNdcTJwUr+eLikXR5fAFrj07D6NIRGQjE0uB09lc9US9zr7BMlBKM3dyHVg9I5oZbsfbKMDI9zUsLDHqpWCpqo8rKuW/BWbXx2RK83/8F1g/p5J3DcbZav6w6L5c/ZU3CUV7xvSdg5VDhRogqJ7EGD0lfYh0ekj4yZJAhSZtZeO4z9HllDsUXH+6VRVg+TwU1HhnfjS3/7qJ7pZQSQux1BY1S6gXgBfBy+eTEDCa2SMc6VZD36FJvlyTWgFEmJzH/3504ue9sXst5mEuXnsPf24yltely5J+mMjLnJ2AH6Ss7IFkGCKsoz+V9T4lrIzG36n68LZaQhJVNjhHk0pQVXHHhk/jF3u3kmXgRm6hyOKPrHGaefhiB9ZWsLlZcunQwhU+0o8vXC3F2pMikqVNqw3797fIUMQE75biY0xbiRrwInvD7EY70IoRSeCliQmLmZlPeK5e1R5mMvexhcg0jobEepyEanlUrhwhOCJRwQtcPKXg0yt35Z2G7ElNauEoQMGx+ynuU8+ZdTvJujqmpG2pr7q31gdUy9oqtmzm2mJzKMhu6Wi4npC3gv53OJmnMVFL/l+TJamp1xiZBrc29W2phMELiFpfQ6luX6IWN03ZaGCYP5XwPI77n4DZ/ofP/rfZEfOxabKil2SPqbO6N1Yw2eyfEmQ/MIPXtyfTxl9Or33/5a6/r8E3a4vU7sUxkMMDCJ9vxXs/nqVAOFsbvrnF9bksHPhxxMi1+mIsKBqvbdcSyRCp6VdLJ8ic2+iWCsLKJ4p1/RzjKTWwCGEJwb/NpXPTvXzn7iJvo/sg67JUFnkJpTJBqV+yrw7JeCJGjlFobC31tiD2+Gmhd43V5scd2S8vJJQBEU2NRBiERfj8yI52Kg3J54+Tn6OOzsUSAEa2/INuIEBIm/2z53V59DEe5iVBrsvTOFU8P29Frq5RDSMhYCoKbUFTYG+JScJYwGNnyF2Y8NZmNTgqDgqV8U5nMX86/kLTpqRCX8NTUNbVrv4qEg62iEYTPShSfu5VVidoWwIsUJiex4bkkPu/9GBYiMck4Kl4DFetaL+s/wuKgsDCIKge/sHBxaWv6eLHdZxgxByoeOaxQBobYiYSspq6o9bm3sSFDIcpPOoiCEyXtP4liffcbwjSrG6wuXsk5H9zMmPMe49zkQkbeXk72zyZOaam2xcZPo7bf5FlruWPNiTyfN7m+T71b4hF3QwjePecJ7vzsOoxJv2mbrz/qx3ZdRerEBTx73mAWX5rO8+e8QH9/Oal/L6Cisgfy13ngKjb/oTs/HPswASEJCf92fVX2hTdXHk4AcCurUI4Ty6iIbbRKQfuXBauOraSNGeTzijRyzSJ6+wSoeP33jp2W+EasE7PVDibMOftJehp/ptvthZ4w0R7Y8b6uiD4FrojdvgL4pMbjlwuPAUBxjRDaLlHT5qKmzcX8epq36Du0B+vfzuOcr6bx+guj6O2L8Ojmgxmxrj/9/IpM6Sl6GYhEb5WwiiYKMaPKocytShRnOsqlyKkAvFCrITzv0BLGDtUO4q/LMpLwCzNRS7C3KgzxXL/4Is/FpYflMChYiqMUA4MVfHnEM6w9NReZkpKoaRBW7alBabajdu033mPRtkF6am/KcWporLuJkKqRmUHoY8mnB79MmvSRLL2JxsRISGrGb9fGBLQ3RJXXlMoQgqDwIRGYeJGfuHxh3I69MLBD5LUWuzmqppap9bm3MSFMk5W3HMLoJx5l/nlP0uwfK9h49eFs+agVy/7TD7N5lld8evdMrvnHLRS7VWSGKr0364VbU6BR2m9cgMFemc/chw6m0ClPrCMaA4aQiZpDv7A4yCdY9Ud7680wTV1TL7arHAdnSzHu7EV0umsKD156Kf2evZXrW31Nn6dmIju3AyB9QRlfVbQjJK1Yvevv71IyqffbrLuyCqN1bnXz0tg6RkUi+NaX8X1lB76r8lHiBEgSNsuiUdY6kZ2msHtr7XiZhJlYT/uFyUenPsnyO3ojAv7q9g+7YLefUAjxNnA8kCWEKADuBR4A3hNCXAOsBC6IvXwcnrTbEjx5t6v26H8JtrvYlHRIoqIKjgktJdvwI5G8OvsImo/1U/Hw9wSEiYvLZtcmRVR/Wb9EJH987XqSVyo29XFRIYfnjx/NY/knkb8lnan9RmMkdir2zF/7PYXO8R3z+JdpYmDGnJ4qwlgYtDB8vHnnI1zku53c56ejHHfrLumafabe7DeO62wnlKVsm8qz+7Hxkkpynvfxt1YvkmV4PYIcvHREGyfmgFdT35cizxnf+qzxi3a8CNQQkjK3CksY/BZpRvrCMtTv0FXX7Jx6sV1BTEih4ecbM6cl8+5rzYRTHyLT8Oztzfb/Y/3dn5Apfbi9XA4O3kyb8W2IpBlkX7aS8xcMJXi9odNpGyH1PvfWEskrKyh2FVBFaBf1sA1JlbK56eBv+DyzO876Dbt/g2avaFDbjc/FsbWE+GUObWdYPPztJSy7AVo8WkLS/d2JZPgoiDSjSuVjIChVEbKMpN916lI3grs0GXv5HK/fWiQCQiUU+NzFK3j/1AEo08BNT+L59kkEC6OsuSHCb0eM3ulx47+hxFpauZSpMN19Jj9cPZLBc28j5aPpKHvXghe7dViUUhfv5KntxPuVF9O5YXfH3BNSx0wn/YsAg28ZwdfXPMSkytYEfwvi3xJlja3oYMFmJ8zAt0eQcVAh4w5+FQPBjY/fTDCsEC50GV2GXFrAwz0vYc0xISoPqqz3QuZ4KlicmupjcacLoKUBVw0fx9g5A7F+mAMNv37YL2go+92Wwl4mN/X8muJRITqYFZw6fygvdH6LTCmxYjYZF39oTMTt03O6PVllSxh8U5nM/fdcRdrMqQ08wv2X+rBdEdPYb2hhJOH3s/TxbD7p9yTjy7vz9Jtn8tawUXSyFC2MIDMiLh1Mh48HP4YxWDEznMe9Y88n50eFs+TXhh28Zoc0lrl3b5GLV/HIhkGJniyNEQNBO99GhK93Qw9lv6Sx2a5SCvnrPLquzWXZZbmIVg7m8PXc1mwOYFKlbAK1sHbY7EKLKbHeVJFIoq9RYhyOg1OwxrtjGKTM9DJJotf22mVK2LYYQmIpr7dcivSx9jhF+ncZ2LtxvhtNp3sAs1UuTm4z1JTZoFw2n9mDvK8rGWjfQfu315C3bia4LrctP4+PunxCijT5yx/G8c2mLhTYJt9WdOX5m57ko+JDubnZD2xxJUN/u5qs5E2ULzfp/LTLv3odzD1Zs7Fx+HPB8ZyR+RtnJ3kV03vTLTT+2rgEoiHkVs0jv6xIY9SKk1hdmM5L/UdzhN+hwo0SklaiWCmakFT2esDMLs3DqLR32mFc03Rxe5UypaQ99+aOJ9Pwc07uDBZHm3FsoBSIS3E3PrWXKmWTLLxar6V2JYujzfjzV5fTaqIg/bOZXndxba9NFiclgCpu2O9PmCabLunLhAEjGb70ArY834a2H0/npt9uRBlQcK5NzliLNYNccAVtxkGwoJyOM70O9Tq6p6lNnC3F/PrCEUTv+Rq593XV9YJEcvfcs8kpW/+7Oodrmgbx3iXOqgLa/rsAgKLQ4ZT+O0KGDGLhrSX3peN9TS6fewWZ3yzCNQxQorq3UXxHS7kgLK8IH89ZiTs0ZmxDc0/P7xdmYgP/8zNGcesL18C69bt8T+NxWKRB0dFtuPzesTz2/mA6vrgS1xJY81bSbr5AGV7/h+iAHtzVZjRVyiYkfFyfvpyr0hZyxJSrsWek88GR63i86ztEgWxD4bdsRrQdzz+iZ2KtqOCzVT35W9ZMNjphJk45iMq+FicH/wd4i0ZbRRM1MTtrIOXVyigMREwm2SGiFG+X9OaZySeSssCi5U/l+KfMpaO/kLvHDGFsz7dIlQHsGqETQ4iEAMDEyhA/f3Iw7VbnY8eNQK8D9xva/T+Xr//cjUxfORlmBaenzKKXz6LmT7A2e6zUFiHhw0Xh4nLKuFvo8cBauq77DRW1cfF26PXFsonTkN+fEFT8oS9Dbv6asIKKh1uR9u1slOMSHO81i+46wY+KROk+IQm3ogIViexRgaZGs6/IqKcQGm/W29jm5jIVJfNx7/eg598DA68foSfB7fbrSdYPazl5xtX8s8cnNJPlHOrHU+NSnjNg49XGxtPN94T1qzPIiKz1alZchTBI9JdTjpOomYqPxXudxHU9tbB9USnzmv/GIjNCwC7MuXE4LAKkz8IMu3TwbeCHq0fy2YXt+ef41mwc0In7jx/D66uPQP2rB3bAoLVZwhpb8H1lawqjKawJp/Nmn5fJ75XOrW9fxV33X0skw8eaY006jVzIqJxzqeqfgXuc4qicaUwNG9yzbCgtOhbyl5yvGLr0TDL8FTydNxG/MDFiqmA7QyIpVVV8Wd6GZ5YfR9mXLcGFVl8VknqKRc4PpRj5G3CDQaKHdqZ/9gyvgygKR6lE3QJAiVtFqXK5Yez1dHniN5xweKsQnGb/QEZshOVyatosXll/DH1DK+hOWULyWiJ22LCsoS+UMma3P1QF6PZsCfaqgq0ukKoR1D5omjBKUXRFGUV2iJM+u42u383DLd+6MV68EalTpDvSa+qH5DVR/rOxH3dnT8VsZJdjR7lIoGCgj07LW3qy39pp2X9xHU+ESbkIy1uyl7cKkL6qkJZXFPPIoZew7gg//7v2IdKl17/NxvFUR4VKbIrvCc+e8BpPZp+CvWq156hIExVVgOcoISTCkCA9FVQZSmHDhT3p337BXjv3lWrnhfo7o3E4LMq7KIU+n8mfBwxj/mVP88G6Q1ECrjnyOy5J2cBLtknyhnJ8+Wu5+N+3I1xIWxahuKOP4k5w1rnTOTlYzvNDn+ef31xF4H8z6PitD6eyElFSRovCDBb8tT3jvzqM/ucsY+X6ZnS9bQ03H38jpW0kuad4Wv82Dm7sx7+j/iyOcvm0PIMR4y+m+4P5pBSuJjm6EmGZOFGbnMUrvHS2Cw5j3bEuma228J8WU3FjUrHxqIqNE5OONQlJwdtnP8lVG26i3RurcNZt0Nrq+xnOvEV0uyWDfxx5DZHrN/FM9ASeUgJTeE7K39uM5SCfSNhcXKzBqOeaq20xhMRVDqujGciNW3B1jwtNLRONGoz9bABd/jEFV6cXahoB1lfT+NE3gPv/KflH8ykNPg/XxBASA8G0K0bRO3QznW5Z2dBD0tQxyo4iTAtchbBMjGEbiK7OwlxUwMZD/LR7aj5nrxvB8Fs/4fzkJaSKAAhvLrVx9th+U2Sl54yA1xclEvGcYVm9DhYBPwiJbJaJ0zyN/9z5EscFKyhzo2QYe9ajMN4yJE16kZ9LXriRNst234C6cTgsAIYBrqL9x+W8MySb+dPb0u3fi/js1+PhTnir++ucctYdtH2xkBYfLsQtKWPVHYcx8qqX+cunV3LPfddQeFoYt8hH96VrUF064C5e4R07tnPd6luX5HmbePq382lfUIW9oZDi9h15bfhjHOQTxPVp44vGiZUhbnntGi44dxIAWWYZz75zBnkTyukyZRq24yB8PoQUyGAAgp5+tfSHyPy+gEvv/o3r0lZCrF4l7vy4eF5vNBZpcXHp45Ncd+nnfPzLIKy165ChEPFmhJr9AKVwi0sIfjGd4HhJRAqEYSSy/m474QbK/1TMhENG70Onn7ojrgh2749n061kfqNQk9LsX1hTU4ikqEQkRaNpDATHT2dcjyP5z03TG3oo2xHvITd80ES+a9d9u+aqmiaMEIli93irBC/12sXIzmLePW34stsozjztdrJzOlHRysUtK6fZf39lzNQTeGDYmaigw6Ce87ko62eO8FcmWi/EZbolYoeRkHQZJtIqA2NVgeckxZTChGWiojZm8wzm3dcWMzXCDb2/ZUBwKQf5ooBBhhHa4wiLISQp0mud8HppS1r/rxi3tHS372s8Dgt4oaYZC3nppnMYPnIi3/ftROb1m5l8djdCn0a484r3uK/Vuagkm5ZfWfhK4D93XUHnZaWsOjWNlwaMpq1Zwk8ntWWjncL7959K2uxNrD82i0iqoNm8KIPGzCDNqOChD4fQzu5Jy4EFHOwzttJbnxwO8s+lZ1I0Lpf2X2zgy6XHkLa0AnP1ZvJal7Pp4BBGl8NpNmYORKMoYPVVPSnrW0nXByqY/+c0UnNKSTcqeKcsmyQZpq9/Ha2MUCKv0EUlnBVPOjbKpanz+W/PM2j5nef4aPYfhGlWywQq1wuzxneThST00xJ8W9pS8CZ0suKpWA2PX1iEVZTQEp9nk7rAU1PLJK1xKTvK1balaTQI00L16YpreBuMjUu7sXpT9ayU35iU1Lehh6OpLYRA+HzIYAC3fR5G/jrcLcVeVKNjaxZdlMbXp4/EEvDzlY+w2XU56ZPbqovi5yymy03e7QLT5J8nXs3qY03+OeQdTgmtxhLViqQhsX29Sa6hWHFGgA4/OEi/H+W4CNPyHCZX4bZsxtsnP8uh/pptEKp/HXuTwh5PXXt7dT/kghV71B6h8TgsjgN+P4TD+L+ZxSf/HsgFfx9P/uuZzLuiC5/eOZDVx5qoVIdrD/2BYYOmkyEDLLeriCrJsxuP55m1J1AcDrKiMJN7Dvmctccpmt1Qyvcd32TwwnPZWNWakAxzXspy/pXlUHBCMl19azl3yRkclbmUGzJm46AY9s1V9LhvLcFmRaw7MZsWb8xBVYVxfRabTmtNWWswywVZQqCkBMMg96XZCJ9F6XGd6fZcCdGMIG8UnkSkeRLLLhX8ctLjVKpIzEnxahYqYsIBEi/X0MLg8Et/o+BlP0o7LPsdKmonmkkKw6hW2FAubmkpSgrSpIPER6WKUKEcfq5K44xQWUKFriFkjy9aMoS2YzZ40SCdEqapTYSg2ferSbpSoI7sjZg8W0fxNA2PFBT1SCZ1hZcCfm5ySUOPaCsMIWK75Iry9mkE5jb0iDS1huOw5M4efHDxKD4q7svHLxxPyllrubPjGEavO4qzR93BpcO+5MSk+dy/6iy6Pb0JV0iEEdv0j6V/KdsmOGkenb5VvP70UTw4uA1dL17A9Tlf09tXucNT9//hT3QetRTXMHAj0URkR0UiyFCI+X9MprsvAtROY/OocthQlkwLe+MerS0aTWKmcpXXIdxVqEiE1A+m8sys47iz+feUdU4j+O08Or1ZxCenPcFtzeaQJn2EVZRMCX8YfxPLLm9D6aByxCnraH/JPF4ddhZtP3XokFyIX5h80PU9fvnr45yXsggAYQvaPDWbylPLiQzazFv/PYk1jsPFi8+l+6Ml2AWrWXNiBtnTylCV3perwmGyX55C+/um0PaFBWw4vydVn2Sz7P6+uGVluCVlhD76FRavxL9kPUv/z8/5T41n5slPssUl0XwPvLxCC0/KttiNcMgXf6H3Wzfxy7u9URFdv7K/oWwbFY14izGltlbcME3o3RUnaHDFoqGAt/vwc1U2N00aSljZVLhewfGOCvPrijK3ij8sGIzz5zTcpSu8XRy9mNTUJkrhrF6LvC+Twl5BLTii2Td20yF7b1GRCJlvTCH13Sn8dcwlzIo0rg1EE4OwsskzLDYcam5VY6Bp+rQd59nbX7N+49u7HmF8z3cZU3gYU6d34tEbn2dM/iHcNfRaon8ox1m8PNFaQDkubjjslVgQW3c4DqqsnJx3FlJ63v9n77zD46iuPvyeKbuqlixZluVeJFs2WeQp9AAAIABJREFUGGNjsOlgqmkm9Bo6BAgdAyEhlHwhCRB6Qgmhhd576I5pxr33KluuktXblpn7/TG7a7liyWor3dfPPtqd2dm54/nt3XvuPcXHFa9ejbmTEgovjHqB0qP6b0lnHMFISabg2r356cSHd3psQwkph3eqetPtLu91NKHArmgzBguu4/nrRQZ0Yln0fyjMzWtO5Lh7J+Lu1R+jqo7bVpwOgKMUfrGZHezEifvNJuGZMuqOGIpyFcagAaw/OJF/PvM4/5f9AwAp4sdRClu8pTBJD0K/HpDXB2f0XlQMDHPx7begTirHWbgUDJOeb6zAXFQQS98mluUZVCMGU/KfDD6++0F+1+8zL7ZJvKwJ4vNReO2+nPzlLCYf8hQHJS3njMVncfyHN/NOVTfPUBETv9gkGT5MMcixUpg19nEmnfsQJ134A0ZuH8yUPatYqmn71O9kZP5yfBPnsnJRDgEVirgKWpy13zRMkVZZWZkcSMa6wkItXQmm6QX96R9GTROjXIUZcLBr2O6HUqP5JaITP01qtCgVG4/0+SLAOc/dTKlTQ0C1jclEUwySDB9Jho8rzvwcMzPD65t1/xz3GJkZrDo5gVQJx0IVhv7vKgp+N5CcgUUMsstRr2ZhTFuIW1WF2FYszbA3VlWoYMh7PiSXwtdzOfHHZRz9v5Uc9uVy8g5dxQXLx7EwWIOjXMrdWkLKodytZbgvTMm4GmSvXMz+vZHB/Vn81HByPne44dcfkGb4YqEMe4otJnOreyLrimLbxN71yk3bcQnbBreuDmYsoOjmoUw6Ox/rFKHfPQuRG3O5/YUDuT/7J1xcDvTXMqLbBDoZCdz912G8dcQhDHitlJ7HFtA9ko8wmj7NFhMb7z970uFPsuEQExuXiTV5PPfwKaR9PAcVXQYTA6ekFFzl/YiaJm4ggJmeTvl91fxj0Bsc+tat9Pugjv7TZlJ29v5sPETR7TvhyLOncm6nZUyo7cpf772AjMmbsC41KAh0wUlej8P2gUlpRiKOcvlD1jSG3TWC3Cv0THZ7J7bCYlvguuA4DPx3FWtOculjWfxcNYAbunxPSFn4Y6m2jZb1p460S3w+FA6iWr8quqYdIV7yiQ2jU+nxfgFhnSVM0whidSGageXnG3x7zAP4d+Dz3xZIM2sQ04i572jim4JLc/nx3AdJEouDpl3CI0Pfon9OMYQySfUFmBfMJKUwuEXvkb+x+2/7UaEwZm4/Nt4XYsrwV2ITniHlcEn6LL6q6c06J5X+dh1J4nkrJYiFoxTfH/QU69632OwmEVIWI/0ljHlkPN91G8oF5z0GeAWlLcw9KrvwUXVnfnzkANLLZ6DCIQy/HzcU2OUxbdZgwTAxfDbu5LnkzfRhpCSjLAupDbL09O4cdeD1bDoxwOTDn6SzkUgYh3uzZvOb8yYx74xM9vZtBkzWOQ4nvXornRcCAo4N+Zct5I89PgVgTTiN4nAqmfOqtw74MSRWXVQM8dLJmSYqEGDj/K6cN/0G8v7sFdDDNEgtqKWydzJ9r18IwH4Tr2Hg/TVkVhSigkH6/7GQ718fTvab5ZyRupI0Sdzukl0UARXGdURnzOkIRAsyhcJeGmsxKN6/E75IquO7u07CX08nDcmn3hQ4ygDHKyBFUNfA0DQN0ZoC4K2uyF65pKx3CK9dp4PuNQ1CQrJVte3moO87wroxSWSZQfxN5LvflGRaVbhdOqM2Fbd2UzRNQO/PSvnN2FM5p9sUKouTufqtK8l9pYTyIX7WLe7B/Y9dROJ30703i4GRlIRSClXnhVTI0FxWn5LGcadM4Z3sn2IrIo5SmCJ0lgTOSSmKVJk3IkmfXGqUg18Mjp95KbkZxbza70tCqpYXKvJJP24953efRwgHlDfxvyfGiqNcxn95LgPfnOFN2EYzosVF4cgd4Tq4dRGXmWAQZ3MAsX0YoTDhgjWkrd1Axk/ZTPwqh9NTKnCVwhSDbDORjIRK7MhAr4/l4vSuI+MvyzC6ZOAmJ1L6eRLXd/8NuC4ScFh8VRrqqjCD/5KDEQqjkhJwFkRiXXw+b5UF78eVUJi8389CKYUbDHrZRMJhjCnz6TU3kdJ/QqnrIze8ACcUxszKhHDY+4Fesoq3zzuKv57Tic/PeZBs08IvNlVugItWnMa4rrMoDGYw8MHaZpst0rQRogOzSEVZxICRQ/jLbc+RbVqYIqCMVnEF2wrT8DqUmPua1qVmD4i47ZhdMlEpSajC9RQek07v11YR1saKpoH41tcATrMuLPi/nsmF313BvKOfolYFSZGE5jtZIzg2sYQ7x2XQe5GO/4p7xEDNX8rql/en5OYF5P7HwZ6/kqpXO7FplsGg66d7Y4ZI4h6AzafuxaaDHLp/IxSdXsuIXoV83PdlDIToEN/AxBIvdnpbomOM72vT6W2V0uUvCazYeyDFd33I0nAKk8oGcPuA/3J4QhmJ4qXTdndlVeyAaOxtQIUxRZgcsBn47ypUKLil5uBu9P/x4TAcuRAVChIuWIOYJmZmZxDhb/efT97LV5M/4XJWhqood71gpRoVjPmb/uWA98j8wuSwjxYw5o2pLPhTd8pzk2H2YtTSleTdMI2Bl85AKqvJfK2UlWdmUnbBaIzERIouHoEk+DH69GDVnw7APWAI0jMHIyV562Vo00TV1uJW14BSVJ20L0ufGMnm4wYgto34fF4w1LylDHxiNb8vPCVWHNBBMTx9DT+V5/Ly3FGwfI03iNW0a6KGipHgJzRmX9be4TIqoYLEiOtBaxsroxIqWP5AWiyjmUazxyiFCgVxNpd6xsvAvnSZE8TRs8OaxtACRq5yHHq+b1KjQvilLVXJ2kJtbiTQWseAxTVimojPR9cfi5lZ1ZvVxyZQekwe9+V+iBEiFicdDVtQriLjndkMeq6GO//yEgsPfZE3+n2LLd4KyLYPv9ixfbaYsUeS4eOU5Br84hBOten6UwlH/nw19116KaVnp/BdZT62eAXPd2T0/BIuKlbKo8YN8dzGwzDWbPB2KrXb3+O2u8KyE8Q0wTRZd9oAss8ooLgwQP4NK1HhMJcdeCPnPPYZxycvITUSlFajgvSwSrk8+zsOTPD84849ejY3DxzHKt/+cFYxvN2FrInroM7bf/e5r2OLw30ZF9Dz3QLC1TWYPpu8g1dx5VkTKXOSeOyRM+ny7M+Al4mt8vSRbBopDPzrYpbcOZA3T3ucfXwmq0+q5fM7BvPQd2MZ8GYYcRWV2X7+3P0xkgw/5W4tSWJzb9Z8ip1qDvtkH0+0htAIXWjihXoBospx2PzbGn4c+XwkxqptGAdpRiJj+i1lZWT2UrnKi2UJ7NrPVKP5JVQoiLNsJWKa+Be0dms0ml1jhNpGn7wj/GLx1KGv8NCB52NN0vmN45pIKIK7eAUrb9ybq//1Xx5PP46JVfkMPnQFm84YSdrHkYrwkVWW4IGDWfebIKP8m4HtQw0aQq7tJ/0PBVTflkO/y1aigkFcy6LWabyhvmV1JRQxmAymfbY3vYp/avBnxZ3BohwHXEX2s1OQl/wMUqU4dQHEEPw/LOD9cw7n7dRjWfZrm8ljHyXN8HGAXwEhAsqhRjn86p7xmAHF3fe+wLGJ1YzvNoolP/XBWbWa4hPSufeGc+l28Fp6frQWZ6OXwcBdugq5IIt/dD8dZRp0W7Max7K9aqCmSdpn80lb1BMVDNH3kyBvjTmAfbpOZ4CdwpVpq7j85H9QfmIQRykSxMAvlleQLzKbHlIOB3x4M/lPLUKFw16q27aRkETTHCgF4uVNdwMBUl5Lw91PYRpClRugk5HQJgyXgUkbWNX/AGR5ATiONlY0TYfS1e01bR8xTfwlAe7ZMIa/d/8BR21dJbx+de/drfTd1ByWUMl93Xx0avEza5oSFQpHXLDBmLqQf3w6lr+e+hp3fnger53xOBcOvZ60DyLZwMTAzEil758X83mvibj49lh7tpi80v9TDjrgRrpND4AhhPYfxMiUjwCv3EJDMcXAVQ6J4iOMw5qwi7njMjC/SNwZLN7ykeezWv/HLvZ69kIMYPCcTpz50U04CULZeVV8vN8z2AJHvDme3quDdL13JccmVlOjghyfNpcPbxyBhLugkhyspBpCz3TDWTMdxIj5Cjobi5CNReA4hCNWo+H3s+r2EfiGlzIgo5jZM/Yid2ghgxPXxQr9RSuCdjU9K9VRLi6KKjdAkmFT7gYZ9eUN5D9bjltegXK8KqOadoyI1zGZJqFj9qN0kIEhgoFBZzMJoE1UV74ufQWvHDyWzEXLve+BYepaLBqNpmMxZT4rzu3NvhfcwIAjVvJ+3ieAN2tsYMRqU7SGy5gpBigIX7gZ4zM9bohrXAcViMSLug79b5vEM5+fQdb4TWQZAf517lNcZl7NwKfX4hSuw62sYuaLI/jy1mmM8m/Gb+6Z/hzl8nVtOgmbXcRnEzh4ML9+/CPOT91EGDCQWOHzBl0WLgYmIeVw+rQr6fvsvEY5ELVbh0enooLEz2eQ8uFM+txQzpjPbibVMBEH3Ns283yfz2Op3I5MrGL+KU8y87RH+b9D32fe4f/CuazY8wc1JFI9lFhmGzFNjJQU1EHDMLpkkr7Exfi6M/mpG1lw5hN8lP8+v0op2GkMgimGt7pi2BgY1ClFzlcWavFK7w1i4Orike0LkdhD7IgPquMgvbtz/mOfMOmqv5NmJLZ63Mq2hHGQcZsxEhM8A0unzdRoNB2IaJyqu2Ydff86g/lLevJlbTI1KoiDitTMcjAwWrSwbxRvAtTloG4rUTpxRbvDmjCDzueVMOaLm+hvVTH7gsfo+kYpsvdAcByyX5zJ9Z9c3ASVUbwSILe8exHpb80gPHIgt/zzFc5PXb/VexpagyX6nQjj4BebYNDCqapuVPvarcECkaBm5eKs38CQews47KFbcLoFeSDvbUwRHFRsicsUodJ1+LBoX0LK4Q95n1J06X6oQMDrBAyBYYNY/I9hLH9pCOsvHsqdL7/MpmN7k/7hHLKfnsLs0/qx1/+uZGbA+8wateNUsI5yY+f9sc7miI9vIX3Cilg2MkBXfG6nxIqcAUZqKrWPBzk7dVUkB3rbMwYcpRjXew5iW6hgUKed1Wg0HQsxkEhsgSQnkTbX5qHfXsjoSVfy+/VHsM7xjJVyt67V3HgNDI7otAjJ7tIq59c0I0rhlJUx5L51XHDVTYxbfDr3dv8vq+8SxO/HDYYY+HwZRc6eD+c/qc4h798bYxOT9yw6hSPmnsnhc8/gqLln83ZVZoPLK5jipU6ucUOUu3VYyxIbPb79xSsUkV4iMkFEFojIfBG5IbI9Q0S+EpGlkb+dI9tFRB4XkWUiMkdERjSqZU2B66DCYVQ4THjDRro9+hMDL5/Njb+7jr3euI4Rb99E/tvX8nhpPiHlkGX6eb3fV/jF5vjEGsoOqYtV3lShMJsO6MTXxz3CmNzFpK0Mc9UbV3HWzV+y6KG9kcREwgWF5D4c5PYbrubEG2/kkKmXUe7W4igXR7kEVCjmDmaKsCIU4uqXfkPeddNwijajwqFYdV3t273ntDntihGpROtipKex4qZ8/pn3On6xqXFDreL7/Ev4xeLolPlUHzLIi6tqymrSml3S5vSr0ewm7Uq70d9j18HZXEL2Pybj/3om/W8q4ftX9uO2Vacx5o7rOfKJ8ZS7dZy69DhKnZpIfQsHR7mxv82FKUKeXYRK2bOga41Hm9KvCOLzEV67joSvZ2OdvJkrl53NxAOeZdGT+ZiZGcj6zZz8v99S7FTHxptRQmrHzlfR90T3FzvV3P3OObirCr3spd/PIfPUFaSetJrkEwpIOWk1d/78KwJq98am9fXvF5s65TLqf79lwD9XNLo8wu6MkMLALUqpIcBo4FoRGQLcAXyjlMoDvom8BhgL5EUeVwJPNaplzYRyHDq9M428388i77YZ5I2fwft/OoZQpFNZFa7hqHlnkPf15XTLKod98ryZFdOk8+Igvx5/K7Oe2Jfk5aX87vR3ub7zIr4/6WEWPTgYM68fhUenYdY6pHw4k5yHfLxSMZCACsdusvc8xKQ6P5fdcTN9H5mLGILhs/XsddPTprQrhmAkJRE4ejiLHu7DhIsfpL/t+Zz62+gKiykG+/mhaJiljeiWp03pV6NpAO1eu86GjfR4YR6hi/ykvzmDnl+Usv/X11M7visHvHoLD24eQo0KEsYbuDUmHexut0UpEsShtntys52jg9F29KtUrHA5ykU5DpVP9+Knuiw+OfJJgnv3wikuJv/GZRz682/4ptbP0+V92ORUE1LOTl24wjiUu7W4uNS4QcbOvoQBjy7zJlRTkjGG5MXSZBsJftb/9gBSZicw7LUbWBWu2eFnRifla9wgLt4kfUCFebeqC0dMuoZBN63GKS1rdPrtXwy6V0qtB9ZHnleKyEKgBzAOOCLytpeA/wG3R7a/rDxnyp9FJF1EciKf0+qIZXvLXYYXNuQGQ6TP2MQhT92Ka0OgX4DMiT6Suwj98kr46boB5N/UCbeqGvv7ufhMA2ybVTcOZUzSCgwSyTYTye5dworzujL5sr8zoTaLW6eeQUJCiGOSFxHCwMbEwOC5ir48NHEsGTNNst6djus4GIkJOvtSM9Cq2jXM2LKninQ2YhqsumUYf7vwRU5MqgKSYqsqbS12Jcq2HZ6YpjZcWoj21vdqOg7tWrvKBbzaVG5NDdTWeQPJBcsZeJmD2Ba580x+eHkYb94/gr/t/R4HJpRh42vWZmWbFusvCsD4Zj1Nh6DN6dcQVEhFyl04pE1cwbJAN45LKmfFxTDwexOnvIJ+v6vid2MuJ/vbDXT7rJyxScU7HVs4SuEqRaET4K7Ck0l/MBm3ogD2zWf9XWHG9l7A9KuGIbOXsPnMYTx23dNUKx/zanvtdKUj6i5Wo0IkYVPkhDn6++vI/2MpA0oKcCqq9igWtkFZwkSkLzAcmAxk17sZG4DsyPMewJp6hxVGtm1140TkSjxLlASSGtjsxqNCQcT24UZSIaNcnOUF9PxrQSyvNfvms+7wThyYvpwBw4uY6uvhZe7y2RTcOoLeYwr4Z5+nyTb9GAgBFeb7YW8S2sfBL35OTqrg5MOfJ6DC2JIQG/B9V+fjrdvGMuiLWTFLWSzbi5PRFcSblabUbuTzYvo1M9K33RmrDq9chTEkj00HdybxVxtJDG7m6MQywGqTLmA7otINcuoZPzD9m32RabpoRmvQXH2vL6lzs7VZo4Hm7XtbcuywpQFGrJCuchW4kVjVSAZFFXTBsnEXLqXbaQYPH3guwbvL+Gav94DmSX1si0lAuSQl7DhuVtN42sK4Nxo/qjC9MWowhIPgKMU/D36V3192KVn/nsqqc3J44pJneOvyAzgoYR3g22lGr2PmnYN6oStWnUvq9LWYG+YiiYls3D+V6vkw9eH9MGfMpfS8/Xnu3kcYbNu4BDg6cQGO8lHu1rLR2drwqFMmNa7Nr6dcjX9GCl3mhBj43XzCdYHIpK3pxWqL4RUwbCC7bbCISArwLnCjUqpC6he+U0qJSIP8mZRSzwLPAnSSjBb1hVIh70sdM/Lq/cepcBimzSNnGnz26hCcHl2Q8uWxmeU+D81gc+FwLjv6IjLSqzm37zRmVPTmx8UDSE6r46XhLzDIdgkplxTDz491NrctOp2SshR6vGGT9O08XMeJpYaNtkXTfDS1diPHxfTr79tTUbbNGyIG6KbfjKJsWIibD/mMp14/kY+veIAQJiaCGQc5LwyEJLG5M2sKw845iNwp2m2xpWnOvjclo5eikTnxNZpforn73pYeOwA7T+se3a5Uvd91F5k0F+fpkdx05yjyEjfxq9T55JhJBFQYM5LKHvZsld3FixN4Zp//cKxfZxhtKtrMuDcaLuA6KNdBhf2YkVjooxJrWHDdF3zz+V6kHFhElllNN38Fxz5+Gwi8de1DdLeEdWHFyW/fwjVjv+DK9AUMy1zHvLouJH02y3NHN03cqiq6/msq2T4fJWcMw/5db+7NfT5irLhMrE3i0TXHsPH1PiSUKdLmlYDjovwWEvJqJOK6DFizBLeuzmty9BJcx4uB3YPQh90yWETExrtpryql3ots3hhd8hKRHGBTZPtaoFe9w3tGtsUdzuZSpKLSC9yPzqgEAnR+6WcyXrUR2+LrpH4QDDGwahZmZgZ3vz2ODH81qyoyeWrQa1z66TUMHD+LjMgAVomh61i0IK2iXaVQjoM5cABlQ8PkP1HJ++8egzECbIEk2fmsR1vDWyU0caPtbYNxNu2Zjtr3auIfrV1iGcZSPp/LsgkpLDM78dgdY0nOLefHkS8QUgobE7/seUm8kHLoZQaxDd1HNwVtWr+ud4/rVBgbk+NS5vPPvxzGhT2nMO6z6xl8xyJ6OrORpCRO7XQLCUPLsD9OJ/fl6Xz+wWG8OOp4er1XSHLRfBRQO3YExUMtavM9IyMpJcB7+z1EtmkwoTaLg2edQ+XULHpOqMWeV0BWxXQAHMeJub67zhaDfafsYZz2L35LxDMp/w0sVEo9XG/XR8BFwF8jfz+st/23IvIGMAoob5N+qLuB5z5mbe+uJYY3cHNdnJIyzE4pXp0K06Dsid6oKWtJWr+Ga4+5nv51IYxe3anN7ULi5GU4ZdtOxWuaixbXbnT2JbLcr9asY9CNa1CuYuUtQ5l7zMPY4m8xYyUaxF+/CnOUnW3btmpzdNav3A2SsNFo9FKupuF05L5XE99o7XqI7Q2xVDCICoVRjkPeH2ZhZGZw/IE30POmpTzT51NQ3kTWnmCKkCAGluj+eU9p6/pVwRD/mHU41x65GAuTnpbD9MOeIkX8HH38PC5UVzP4L4W4pWX0u2965CAXsSzMWUvptTyFskP7su7Ibhw4bCk3dv8H/a0ghWGLOmWxPNSV4z67icxpJhmLasmcuYTOtcsAcCLjAzFkS3piMQCn2RNH7Y5ZfzBwITBXRGZFtt2Jd8PeEpHLgALgrMi+z4ATgGVADXBJk7a4hXFrts+GIKZ4y2eBAIhBeK9+BDr7SF5URCDNINg/C3NTEU6iATcV4Yhi/U82/X4MR26sqzOCtQwto10Vqa8SNVQiLn/1tZP5k4/FRxjk2mFq3AAZpp9wpNhYSDmYIk1WJbl+oaaQcvDjLec6Ec1VqRAfVOXxt2nHkfZTAuWDFDce818AfpU6n5CCT6r2AuCr4sGsebM/vipFn08X4Zqmt7SraQk6dN+riWu0dmGHyXTcOgd37TqS311P5aQc7vvoYO7vNrnR5zDFiLkX+02bnnZxoz9LE6NN61eFgnT91E/RYQFyzKStjN3hvjA/n/Iwh5TfSuLGPnSdUYsRCBPISmDzEJvqoXXcP+p9hvo/oLupeK1yEDctPpvSH7vR991ilGEggSCDVs6IJdhxje3dFaN1Dj0iY4I9dPn6JaQtVEbtJBlqlBzV2s3YfQwvvZyRmIhbW4vh96Mc17Ng/f7YrArgDWIdB6eqequ0dLtzU79W70xXSo1sxivRNAH+Pj3VYWsPAdhyj7fJpCWWRcXpI0m9spBEK8TIzgVc23kGnYyEmC+zhdlkwZjR7F5Rg8gvFrUqyORAMld+eAWD/rbCC9wrr8BI8CM+G/x+Fv2xHwPy12HenoYEw8iqdbi1dbFVRjFkt7KEfdd7EoFVhfHh99aBScnopQ4sG93azWhTVJ4zmsmv36r73jgg7sYO9TDT0ygeN4SKE6uYfNCzpBlNU0PlgOPWMG12ne572zh7ql0jOZlFT+Yz8ajHyDE97bh45TmicVEBFabM9dI+pRlCquGj0g3yRMkBvDxjNJ1m++nx+jJUeQVuMBL71MoTkrsa9+6542RHJJJNzK0LID4fynER0wA84yRqBKpQGCMl2csGZpqxv+xm4R1N/CC2Ba7COWgvfEvWE16/Ybv3pH+9hHI1EGvqer4ecii5D29kTFIhGxyTZAnT20psYA3ZHeMoN5K9ziGkQiQZNm9XZXLXB+eQ99xGBhUtxK2uhUj9H7cugASDUFvHoDsWEB42gCUX+Tn94CksOKErqqraW/o1TS9biUaj0Wj2iLqRuSBwYO9Ve+wOpul4qHCY/OuXcOytt3HaKT9wVvpU+lgOhgi2CEVOgErXwMXks6q9WVLdjZ8+GEbnJQ6dFpYyaMlsEMOLQ4lMtLZ1tMHSGMTwZpkNExUIIJaFWxcEw8RI8KOCQSQxESMxgdVX5NN9YjXG1PkYPttbiWnmZTNNy6OCQRADe14BbnVNbBUuep/N7K6U/zuBjZsDpP8UZvUJBiMSCjn8ufH0fb+EDYdm8POdj0ETmCymGFS5ddQoh78XH8yNmT/wt8fPZcAzU7ZUVIms/Cnw2mn6Yn7W5s/zyJ+TxDuP7EfClT76ftAZtXCFlwFEo9FoNI0jEucopknivEJKBw3g6V7fsns1vLcQjTXctthwvKTK1+w5KhQGx6HfX2Yw84FUZvW+gBXndkENqkYpsGen0PvjEkQpKC7FLSunlzMF5Tg4RGoSGuKFnuym109row2WxhBdMoumJg6HQbzZaiOjM6vP6YO40OutAnq/sx531RpPEFErVgcuty+ii+/KxdlcAoZJ4PgRlAy26fnyUkqPHkD5AINJe/8dgBG33oSRHuDCu26l7zuzkD49GHDOkljRpYbiKJcwTixGBaBOOVy/+mSW/3sQ/wsfSM5ni3F24coV87VWDsoFp6KCvOdCVNxVRvmSLlj99iX524UYPftAcRnO5pKtXRyjiSj0D6ZGo9HslPrxjiMunAN4LrwNSWscxiGsvD5/Wdgl1zII4ZDUzMUpNW0I1/utjrloL1xKnz8u3fotuzg8HktqaIOliTCGDmLpr9NJWyL0+ngTUlWDs6l4yzKbGJ5FDK3uI6hpJuoZDMlz17Pp0nT6nlPJ6zmPkCAWBj5CyuGBE17j1h/OoviYOsTdh55XLeP1/l9g7mG1e1OEGjfE4yUjeWfFvqS/nErWd4txyyslFemeAAAgAElEQVR2aazsDJk0m/RTLIzO5Ww6NZfguL2o6GPQ99myWHYQ8flQtbVeNr1g0MscYuluRaPRaLZFTBNMEzOjM4tu78tLPf5OSJmNqsFy6Kzz8D2fQdL6Oir+UM3EYa/HilRrNO0RPbJoIpRtMvBvy3FLS3EhNutc3zdQDPEyK2iXsPaNcnE2bKLv73wUv5BMQLnYKOoIkiQ+xiRuYOzQefRLLOKCw2eTalgEVOMLh4UjGToMDE5bdC5Jl7v02LAcFQp7LgN7sOqhXIVbVk7m7CrMpYWk19SgLMszwB0H56C9kJALP8/bkiVNa1uj0Wi2JuoOZlmQ4KffB0GOWTqei675jGvTlzfooyrdIHXfZpHx0TRUOETw49FMGJjCYQmVKHT/q2mfaP+NJkJNn49TVOQVmQyHPYPEdVDhkPfadWJ/tbHSzhGDDVePpDq/C1VXdeGQ/9zKdYVjKAzDkXPPZPSLt7DgnqH89+YjmR3MxBYTg+39kXcXI/IP4PLeP6BSkjxDGfY4mE5sy/NznbbAS9PsODH3MTEEe9FarCWFyPB8jAS/d5COddFoNG0csSzPiNhBytZmO6fPhwoECPbOYPlFQreX5/LKw2N5vTKbcreWgApR5dYRUl5K+ho3iKNcHOVlfyp3ayl1ajjgw5vp/m15LHtj9gszeW79odSoEJuchBa7Ho2mJdEGS3OjjZMOSeclIVLmbsCZv5j+f5zKqjsHMe7dm+h0bik9JwSRsCKQbpFueLVa/GI1OmDSjfwLqBAPLToG1m3CrQt48SWuivhMNy7LZTQQXwzxnrvKezieAe6WlOEUb0YcFfvx3K7Qqkaj0bRBxNeCMR9K4dYFUI6DNWMZQ+7agKqtpcvL03np2nF8XZPN5IDNqMmX4eIV7a1SIdzIiklIOSSIxf1FB5N/zzKYtxQxzUjwtMH8DTmElKIy7G+5a9JoWhDtEqbRNDWug+/zqUSjRlQ4TMLCteQVpyPJSVz3zJscmViEjUmS4WNPM4MZGLi4LAsJqS90wilbvGWncrfkd2ik0bLVZ9RfrRFBhUMggjt7Yb3teh4krjBMHVcXpQVn2zV7johgJDRiRcEwEMvCqaz0Sg60UOiH5xZuoIJB3NIylKuoOHsEGd+v4dYfz4SwQY8vDIYGL+f4vAV8vWoQSgnMTcVfBhWDHNLmm3SrmrFVkhMVDNLrYYN1r/nIsje1zMVoNC2MNlg0mhbAKSlFqqohI510o4YEsZqssn000DLNCLH29BDuia1c705Bp4e/at02aHaLcBJUHr9/azejTVE8TOD11m6FZndIHuxwwBuVDT7OUQbr69L4dsF+Xiol1cJ1Fo2I54UrpGaVs3FsNlmZFZSUJ7N2rIWETCYW5lJbFjHGegcJ5YdJT6ml1J9K2Yi9t3xWpOliuySIg0/05IOmfdImKt2LSCWw+BffGJ90AYobeWwfpVRWUzZG0/S0Y/1q7bZz2rF2Qeu33dOO9au1285px9qFZtJvW1lhWayUauVp4eZBRKa112vTxGiX+tXa7RC0S+2C1m8HoV3qV2u3Q9AutQvNp1/tbK7RaDQajUaj0WjaLNpg0Wg0Go1Go9FoNG2WtmKwPNvaDWhG2vO1aTza6z1ur9el2UJ7vsft+do0Hu31HrfX69JsoT3f42a5tjYRdK/RaDQajUaj0Wg0O6KtrLBoNBqNRqPRaDQazXZog0Wj0Wg0Go1Go9G0WVrdYBGR40VksYgsE5E7Wrs9DUFEeonIBBFZICLzReSGyPYMEflKRJZG/naObBcReTxyrXNEZETrXoFmT4hn7YLWb0cnnvWrtduxiWftgtZvRyee9duq2lVKtdoDMIHlQH/AB8wGhrRmmxrY/hxgROR5KrAEGAI8ANwR2X4H8LfI8xOA/+LVph0NTG7ta9CPRt/7uNZu5Bq0fjvoI971q7XbcR/xrt3INWj9dtBHvOu3NbXb2issBwDLlFIrlFJB4A1gXCu3abdRSq1XSs2IPK8EFgI98K7hpcjbXgJOjTwfB7ysPH4G0kUkp4WbrWka4lq7oPXbwYlr/WrtdmjiWrug9dvBiWv9tqZ2W9tg6QGsqfe6MLIt7hCRvsBwYDKQrZRaH9m1AciOPG8316tpX/dS67fD0W7updZuh6Nd3Uut3w5Hu7mXLa3d1jZY2gUikgK8C9yolKqov095a2I6d7SmzaL1q4lXtHY18YzWryZeaQ3ttrbBshboVe91z8i2uEFEbLyb9qpS6r3I5o3RJa/I302R7XF/vZoY7eJeav12WOL+Xmrtdljaxb3U+u2wxP29bC3ttrbBMhXIE5F+IuIDzgE+auU27TYiIsC/gYVKqYfr7foIuCjy/CLgw3rbfx3JmjAaKK+3hKaJL+Jau6D128GJa/1q7XZo4lq7oPXbwYlr/bamdlu90r2InAA8ipc54Xml1J9btUENQEQOAb4H5gJuZPOdeP58bwG9gQLgLKVUSeRGPwkcD9QAlyilprV4wzVNQjxrF7R+OzrxrF+t3Y5NPGsXtH47OvGs39bUbqsbLBqNRqPRaDQajUazM1rbJUyj0Wg0Go1Go9Fodoo2WDQajUaj0Wg0Gk2bRRssGo1Go9FoNBqNps2iDZbdQET+JyKXt3Y7NJrGoPWriVe0djXxjNavJl5pi9ptNwaLiKwSkaCIdNlm+0wRUZGKnBpNm0TrVxOvaO1q4hmtX0280tG0224MlggrgXOjL0RkKJDUes3RaBqE1q8mXtHa1cQzWr+aeKXDaLe9GSz/AX5d7/VFwMvRFyJyYsTyrBCRNSJyT719CSLyiohsFpEyEZkqItnbnkBEckRkjoiMj7y+WERWiEiliKwUkfOb7/I07RytX028orWriWe0fjXxSofRbnszWH4GOonIYBEx8SqIvlJvfzXejU0HTgSuFpFTI/suAtKAXkAm8Bugtv6Hi0g/YCLwpFLqQRFJBh4HxiqlUoGDgFnNdXGado/WryZe0drVxDNav5p4pcNot70ZLLDF2jwGWAisje5QSv1PKTVXKeUqpeYArwOHR3aH8G5YrlLKUUpNV0pV1PvcIcAE4G6l1LP1trvA3iKSqJRar5Sa33yXpukAaP1q4hWtXU08o/WriVc6hHbbq8FyHnAx9ZbFAERklIhMEJEiESnHsya71DvuC+ANEVknIg+IiF3v8PPxRPBOdINSqho4O/I560XkUxHJb6br0nQMtH418YrWriae0frVxCsdQrvtzmBRShXgBSGdALy3ze7XgI+AXkqpNOBpQCLHhZRS9yqlhuAtcZ3E1n6B9wDFwGuRZbfo+b5QSh0D5ACLgH81x3VpOgZav5p4RWtXE89o/WrilY6i3XZnsES4DBgTsQTrkwqUKKXqROQAPIsUABE5UkSGRm5KBd5SmVvv2BBwJpAMvCwihohki8i4iE9fAKja5hiNpjFo/WriFa1dTTyj9auJV9q9dtulwaKUWq6UmraDXdcA94lIJfBH4K16+7rhLXtV4PkATsRbLqv/uUHgNCAbeB6wgJuBdUAJnl/g1U16MZoOh9avJl7R2tXEM1q/mnilI2hXlFItcR6NRqPRaDQajUajaTDtcoVFo9FoNBqNRqPRtA+axWARkeNFZLGILBORO5rjHBpNc6H1q4lXtHY18YzWryZe0dptfprcJSwSvLMELx90ITAVOFcptaBJT6TRNANav5p4RWtXE89o/WriFa3dlqE5VlgOAJYppVZEgnXeAMY1w3k0muZA61cTr2jtauIZrV9NvKK12wJYzfCZPYA19V4XAqO2fZOIXAlcCWBi7pdEp2ZoSnxTSWmxUiqrtdvRwdD6bQLqqCaoAtLa7ehgNFi74vftZ2fvoItxBXvb5JgtQVQxv7Dwb1YFUKFwE51ToJ6nQaBPEsGCtbrvbXkarN+kJPYbMGDLMKbC9RNQ9raHbIVCkHoC2/Z1yDWprE3Y/kBDgRJ8dphg2AR3592bmIpO/jrKaxM9LSsAwawBw9ll836RXWk/NCCB5JKNFJc4uu9tWRqhXdlvUO4WrSoUBoKw/a1TKBRbukc3olohKi+13XESeZ+BbPV+IsdUuUJBZRdanciF+f0hchPKmDknuNO+tzkMlt1CKfUs8CxAJ8lQo+So1mpKm+Vr9U5Ba7dBs2O0fnfNZPVNazdBsxO20+6aA1u5RVuwenQHEcJr121lROyQphyS1fuspbeMpuD6W3Xf20apr9+0pO4qx7w8tq970WbcsvI9O4GrUKHgdpuN5GRwHIycbFR5BU5p6U4/wurTixVn9WLEo/NwKitBKcSyMJKSkOQkwhs2bq/veoazWBYqHN6yHbZ+/060v+HhwfjvemC3L1XTstTXbu+9O6nQmHsRBeKCawMuyE66PRW95waIA8oAFBx70STu7ToZW0xsMQmoEBYmLopxS05m9ed9MQPeOeqTXuLS/5OFuNW1qHCouS55p4jp1aFUrkIMYf11B/DdLY+S2mP1Tvve5jBY1gK96r3uGdmm0cQDWr+aeCXutRteuw6xfa3ahq5TQFsrrUKD9atq63BnL2zWRsXI7Y1s2EzRYd3p8n7pditzWxF26PdOMU7VlmVKFQ7j1tYh4TBWn16osnKc+sZVvc8ye+QQLliz9fZdnU/T2jRYu0HXovtzs3Fr60C5iGWjnB0vv4khYJpIxHh1AwFvwD9sEBXnb1kNdJSLoxSWQLFTy7MD3uKolPHk/FiLPWcFKhhEfD6cqmrEEFw8g6FVdGWaqFAYsS3vWlzY6Gw/UVCf5ohhmQrkiUg/EfEB5wAfNcN5NJrmQOtXE6+0C+2qULBVB2ZGE3maaRpMm9avrN4A6Z0IJ4I7qA9i7dz1zNlUjLNgCbhObCYZPG27NTWEV68Fvx+rXx8wzK2OFcui8NRe235k7Dth5XRDrB3MNYv2AmtFGqddw0AMQUxzyyqHcrd7KMcBx0GFwyjHxUxNxeyWzbJbbP7efQK2mBgIYRwCyuvA0gwfJjDzkse47oW3WHnT3jjDB3nGSkSTYkWMBZEWf6hQ2Du346CCnqHS00rc5X9Xk6+wKKXCIvJb4AvABJ5XSs1v6vNoNM2B1q8mXtHa1cQzjdGv+H2w60nZJsMpLYXyCrJtC6O0gnB9t7H6xoJS3ox5ZKVQbMubTQ4EvNcRdy9n4yasfn0wEvxIYgKqugY3EEA5DpkLd3xRZlYWKuxg5nQDyyS8Uq8FtgUao10XAXeLn5ZYtmechHc9WaMcB0yTheN7MeewR7HFxMUloBwSxYctDqYYhJRDVzMJgOOSyhlzxcO8cvYAXrvzRJI/nwOGhVtbG72APbn8xiFsMdLE2K3lk2aJYVFKfQZ81qCDosudHXnZUwQzNZXAyDz86ytAJ8RrFRqlX42mDaC1q4lnGqrfYGcbN384uHgDHhfEcbGWr8fZVBSZua63ZGaY4HpuN+L3UzdmH0IpRixuQBlCXbrQeWkAc8KMrY+JrIS48xfjbhVPss3KhmEi+blU5aV5gzID7EoHq86haFgioWQIpSqMkODaCruyB1lzQiT9uASCIXAd7K+m7/B63dLS2PXEXCejY6aOOm5qIzRUu6a43uqCqzx9/dLYVwxUOIRYNpKWym3HfIxfbAwEUwz84q34pYjnIpZmbFmtMPH2X5G2hv0feZKLBt1In5eWo0Jhz2gwTM/tDLb+vjQn0WsWw3vugvELgYmtFnS/LYbfjxsMbVka62hfPhGMxEQW3zeECac9xHHP3wZ3t3ajNBpNR8DK6cam4/uR9f0GnOWrvI0drQ/WxB0SBt+Koq03KoVbVQ1KbT/4crfECKhAAP/n0/DX2212zWK/T0tZfE3+9se4O0nvte33RDm48xaRNC/aSGH9TQdy0oU/0NVXQbpZw/4JBaQZDotDaSwNdOOBr04m77OKLZ+1k+9e/euJJQbQ39P4RkVWWX7hPqpwCMPvRynFigfTODt1KeDHlN2P7HBR5NoOH1/zAE+fcwj/e/hAMt6eiVIq5qIllhUzjlpEW2rLKtMvXUuzVLpvDG4whBiCkZiA4ff/8gHtDTGQ7tk8e/K/yDETUYbuhDQaTcvgFBWTWOJw0HsLWfGX0Vjdc1q7SRrNL2I4EF5TuPWjcC1u9W7m5I6uTEQfrmJESgHKasKhkRhkLAzxRWE+U8r6cd+Uk5gV6ElBOInJ1bk8MO04zFodf6LZPYovGMHtQ78gydh1+u6dYWOSYZrclfUz1/7+bRY/OwT2Gei5JpoR3RuRlY82Rptq0eYL96fHVw4VH3SH0ftsHaTT3lEuG4/qRn+rnJBy6uWw02g0muZFhcMkra3h2NS5LLjwSezXnB0GBGs0moZh+Gyqu1lUVicwaUl/sr7y4yhhYtVgXpw/muv3+xZ612JmdG7tpmraMmJgpKeRf9lCzk9dj6MUtjSsfw4pB1tMEsQiUXyMS1nDvDFPc+bLXxE8cLC30uKqWLxVW6PNGCxiCJtHutyV8wWvDH6Zo5/7kYJ7vZk+sewOYbSUDHPobvljWR40Go2mpTBWruPF4kOxxeTd3P9ywqczWP2HUZiD87Z+X3Iy6sBhmHn9W6mlGk3zEVRN6ymvHJesHzdhLkoh8ycf5Xnw4MJjeXH+aELVNo/9fDROsR8y6xksHWC8o2kYYpqojDRuzfmCGuW5AzrK/YWjtibJ8OHiUqfCuChsTEwRLui0hiMf+ZH1b/ZHjd57x1no2gBtqlWDH9rAFS9dHXvdhypUdGm3A/hpZs4wGdP/bMynuzBgViFLW7tBGo2m4+A4fDlxX4YO6M8bw//NtelruPKqJ3j1vByeuv90ukxYQ7hwLWJbrDo5ib6fgCzrwElSNO0OVVnJRxuHNelnGrl9WHlfAgOyVnJS1zkkGF5mpDrXxhCFq4SXCkZTNSSTxCXLIw1p3Heqts6mAzrUty+iq9rRoHSI6WHtMV1INUIElGCLSRgHs4HrDhYmSRF3LxcXPz7COPyhyyJuz5zPsfeeRsL4gahofaNIMgCxrC11Ylqpz28zBosKhwmvWg0r1VYZw1zL3rMqnJEbHo2Lcbdd6hIjkutabT+rEd1X/z3NSFUvIVCbQM+VlTjrNzbruTQajaY+Tlk5A8ZPRnw+Tr/zFiZf9nfSjEQu7rSJ4/7vQR4qOoyF5w3AWbyMAf83GzW4H2rUUIyaIO6cRa3dfI1mxzQg86hbV8eyyX3JKy9hRyH2ZnZX3LLyBrnMKL/N4OwNJFkhvisdGDNSwsrAZ3hn2bgpjR5NsKrin5ayx5+haUVEYtm6MOoZCCIEDx/KH699hbTIflMklhmsIZhiEHUki7mUKW+1JqQc3st/nRde2ZuXnzmebj+Vo2YuQkzvnGKakUKTO0lA0cy0GYMF2D5DhlJbMmE0BhFKLh5NdQ+htl8QHCFhrY2EwaqDbj9VY4QclGUgjsJcswnVKQV3RUFMKLHiUIbVrH59VrdsEMUHI57l57f68O/rfuVl9NZoNJqWQnn+y/0emsslR57Ce7lfAZBjpfDXblMZdsZoet2/HLemBqbPR4bvxdILOzPwz2lbV+3WaNoAG248iK4nr6H62R6kvvnzbh3T/3dTcHaQEcxISMB406T6oWEkfDJlt9vgzlpA9REmu0oDkJ+yjOrD83fxjt1DFz2NcyIxJGKINwaNTJaLz4f9u42clLwZR9nYYhJQoUYZLDvCxRtz16gQJsKV6Qu48vYFXF5wApvv2AdrxhJUMNTqGXzbTAxLcyA+H4OuWMjvL3yTV458lm+Pe4RPLn2ABy95noQxRZQNSkKCYYy6MCtOS0G9btLlpSLqjh2OmCZW315UnTKc6pOHg9u8N8ktr0Bc4dx5l/CvgkMpHupr1vNpNBrNznCrqij9cx/Gbxge22aLyZ8ueoXacfvHakCYZVXkTHJRIT1S0rQ9KnMdvhr8MZW9GzDU2dZYia58GAb7phcSSm7EsMl1dvlQSkFTDDF06Eu7wEhJ9ryCXAfD76f0rBE8kfsmBgblbjAWw9JUVLkBalSQGqVIMfwkig8HxRv9vmXUE9NgQC/EZyOmiZGQ0KTnbghta4WlMYggpresFS3AI7YPZ9QQSm6v4bTOP3Dv+2fR+/MACBhBFwk5dJ46D1gWKwDVb44JGekUmwkk1izCdRxUSSmpy5NYdl4aAz5yMZKTCRw8GP+6KmTtRtyqaq+Qj8/nFQDaA/8+t6aG3vdO8o41THr4NqBLVGs0mlZBKXxfTueds/bj/uOnxVwHTk+pIP/Rxzj5qBtJWWWSvizM2qNg8NTOu59KVqNpKaID+D0xBsSIucCYsnWQs5GcjJHaSDes+vEJto2vrGkHoZo4JKIJVReAQf1YemkapAd5+7DH6GP5qFFBUg0LAwNTBEe5DarDsjPsSOFJ23BwcXEBEyGkHO7oMpUXXq/g0S/Hkv/4ei90o5WIa4PFSEhAOS5iW9SM2Zui4Ra4kFik6PpTKf5XM3hv2Rj6z/Uq1ooIynF37GbmOjjFm2MvAyfuT801ZaT6qzi7y1x+mDgauzzEmqNsXF86dEkkY0ICXV6b6RVzEgMx97BKaNTQcR3cutbxEdRoNBoAlGLIH9dxy7DRPN59amzzXr5EVpz+DCHl8GplDvd9/SvctBQsqw9OZipq+nwdiK9pGzSFDOtlYnKUgdTztlh9wzAev+yZrfZvi4uBgRszdqLvqW/8/GvD4ZQfu5SG5XzaUVv39AM0LU49g9jrN13CowaTeX8BC/u+jIGBgYWLIs1IJKBCWJgEVBi/0TROUtEJKb9YMfcwW7zK836x+U36Ci4442FOGnwBKfcMhZ/n7ORamjcJS1wbLCryHyM9unHJQx9wfup6loUCnPPIrajFK+i0yN0qcF7t7rdZhOquFm/s/QI/1vbl/94/E+coRf6TRfT/3VzMTikUnzrEC1TaL59wokllLx9d3pmHqqrSP9YajaZdEF67jm/fPognfr2Ja9JXbjWbZ4vJxZ02cdapT/D6Ub1ZVJtDjq+cT68/Euvb6a3Yao0mQlO4SMUmEj1zQur9vCevU/xhyakYkY2uktjzyjo/rmtQU5GAtcGHr2xLY5QBKO+zlEDCZkVWYMukgKb9oyLiFENQmJ6nkHKpPG0kJ/5hAuMzFwAGBrJVoHw0biVJmi5soH4sjLnNs+jrzmYS3w19h4//04knrzwL36yVuJWVkQn7aKIsA3C92G/lNnlWsbZrsERcvWIBSJG/UZyDh1K8VyLdXppN1ZAuHJS4ko+qc3jgT+fT/YO5KCIuYirk/ecZ4sWhKNdLzxaZJTGGDgRHIYXrqT5kEOX9LSr7u6T0LeOUaVfR6d1U2Bu6Di5iza+60+PrRFzLIOMVr3OR/FyUlUhlP8jy+6DaiGVUiFYK3aPEARqNRtOK9PjbT3z67WHUvWBxc+el27kgJBk+LkvbAGkbmB+s5fO6Q70+dk9WmzWatkK9WeO1delIPeeHzi9Oghd3fFhDHcX0NGcHQwG2DY4LKgRKKLpsf6658X3GpSzHxUdIOZ4x0USuX3uKKQanJlex6slv+XzjXri/740xdT6YZmx8jelDhcKeASZq+5iwPaANGyyG52ZluGCaiCjENJC0TtQO70P/exbiVmVQkDGMYJrCRlGnbIJnlLLZ2Jsu78/HDQS8YFBDCBy5D3WdTSr7GAQyFOEUh/yb51BwSmeyD1tLxTtDOP+6L7gyfQEHTbuEnLNXAOCOyOeQW+cwo6QXJZ0VRnk1yrZwojdn8Qrs3D70+lIRHtgTpBdhv0l1jk2nFbUYM3S6T41GE9+oqXP5/IYjyPpHJRembtjpj2e26VL2+xqU6k/yP9Lw/7dlZo3FsjC7ZBLesNGrY9CEP5Katks4ESjb+f7cV+oYOeNqev28ebs0xWL72HzhfmR9uBhnc8nOPyRirLh1dWw6O4uU4nl77rq1A8zMjF23YweIZWGkdWrwcZrWJzqmVZGJ+IrTR3LdTe9yVkohSUYyARUipFzAK+uRIq0X7F4fR7lcnb6Ua9OXc+TdZ5J8zxBk5mIvnts0Y8aKcpyt3CmbgrZpsERyUUeXk6zeOZSM6kb6wgpWnJbG1xc/SJbpx8CAwUSs0CR6pmzijJH/Yd2+AU4edxXJH3QifUk1Bcen8OSFzzDUV0GK2IRwmBZI4TfPX8gle3/DjRlzqflDiCSxuWDFyaS+lgaOg9G5M8V7JXFm5yncnvUDR384Hmf9RuqO2oeqw7JJ2uyQ8v0yNhzRhcDRFaQn1zK2+wLeWjGc2iXpbDzUT35lP1i0TM82ajSauMb6ZjpvnH8MBc/P5NqMqXQ2EmOGS0g5PFo6kPEZy5ky/G1uWT+CRTOzCANWr56omprmG1SJ4Bw8lBVjE/BvHkC3KbXYa8uoHNqVlKXluPN+edJI/H5UMKjdeeMMZe36fsmk2WROYoc1VcRnM+7GCXyz7lB8n++eNsMFaxrRyt2j4og8kt+dvHtvNkysHjmoRD/O0hVbtmv5xg1KRQLsQ2HEsik5vZozUlbjAjWu55Vji4EtJk4b7JdcXL4Z+ibvvNSNx/98Fp1fn+55MjlBlBOp2RJ2mzSupW0YLCKI7UM5DmKamF0yQCmczaWehRYK0+OaZXRLqOSxrt+SbSZ6RkqkIuiW4jcuAeXQ00pk9qj/ULF/HWWuSz87ujibHDvlUYkOS494EYCQMkkVocj5f/bOOzyKcvvjn3dmZ1s2vZEeWiA06aBeEQFFsWBBFOwNGyp2f17vvdZ77d2r4qXZG2BDQaUJSpfeS0JJSCE92WybeX9/7CaAtIAJBp3P8/Cwmd15Z3b37Dtz3nPO93g5N341T56dQVZuNhuudnL3Gd+iIvm2JoOkn8qQgC9c5cn/G8+HxX3YM89C4rurkOODXuWCyEyqH4lAJHlof9sWjI4tURwOZI27PqWtTs3MxMTE5ERCLlvLokEpzBjYj/K2CudcuJAXkoKiJtdErqJuji33OzHq+hyVeSMAACAASURBVLJICYlxeE5uc1T9KxqKGheHZUcpqbPi2XNbDZxdzZaiGBI+B3dmBFpcd7SyWryJYVjnrkZ6vciTT8KyaWe9E1Wn9KhERRJwmNqwfxUUJAepk/9DMCxHYXeGjl5QFHy8z81gxE4dd5PEf0waGyEk0udHaMHocJSrNrgIT7D4PYCODSte2bwWu1WhgASvDKAJlctdxRQ/+B2vdT2bzGl+LLNXAKA47OhVjdu3pXk4LDJUW6JZEO1a0nbCFhK0KiZvP4nyzTG0nuzBJvO4IPpX4hWBgYFNHPzUbUKj2vCiCEGEYidaPfJstMXvZcj0MaRNh8IeKjOufh73GRY2+RMo18MYvWEE0XcBeUE5t8hv13LH0BHM/NvrDB1/I3HP2bEs34wMBCg+qyWpbQrYVRCNsFhg8VqkqiI0C0paMrJwT7Aw38TExOQERC8uJvzjYsKBNTM68/F7OQx25hGpWOtlNucs7EQbT7BRn1FaxpbR6WRO89SPocbHQ1T4/qvDR4sQWDLSkOUV6DEJYEj8K6LZRTTxa3Uil+aj5xcirBpKQhzEOxFWK9LrRSxas19zQKOqKjSmQmVL02H5S1CnsNRcvm5B/Wq0EhYGuo7h86NGuA7alPVgtbGubVVUNcPVeJNDoKqoMdF0+2YHN0QvQBOO+gV4NeS8NGZxfWOhCmW/8xoTncvtl73BI2f0YNW12RirNgSbC4fadAhFBIWvdH3v42Oo7W4mawtBlNYZ9P9gGc+0WMD9seuY1+19Fl36AuM/ep13W33NKfYqnIoWEgk88EepCgUDgzt2DqHH3NsafFw/Crf9bSZ/+9dCHMWC89+9j2yrwridp5Hni8bxQhQyr4DikV2gc1t8U6N5rtfnJKo2RrZeQmEfJ7TNQKgqcVPXUjo7iXbPuTGqqvamthmS/CFJ5IzLxJKZ3pgfm4mJickfw+LVTBp+NkNHj6Hvv+/imZJsPq2OpNVUb/1LpD+AnuyluKujflv5gNZsH9biqA4lbLZgfQrB3P2ai3uz5YYUjJpaAuE27HmV+CINnD32UNlSBa8vmKIgJYGc7Wg/LtvrmBwiwq0XFxOzzlyh/kvRXO7vJfWr0TK7JUp8HGp0JKQc3e/E5MRAIhBCsOnOdK6LXkCqxRHqgHJiogmV22PnM+TDXyi/qm+wviosLFh8H+qVWCekFfzj6FcKmkeEBUAoBKIcnB62AYVg3p4mVJwEvTi34UMVAgsqtdLHtgD8O+9Mbmkxh942D5pQ6zWjX06bhj9VooqD63T45d6LlVf6uWzJTUR85aJogI9ewzeyozKaQt1L0ZR0ln5hYCsJqiBEbvWh7i7F80IK/9frah5SodWnJSStX0TBLX2Iei4ev65yd8YU5l/YloIb2yA3bkOxW5D+AEkTVlNgdGbHpeEkP7v9uHysJiYmJk2JsXI9jpXgEIKP7QPpP2IJlel2XAN6YC2tZeMN4Uw//UVuThpJWeXJaLWShNty8FZGBlOBj7TSFnJSFIcdAw/SqyOsVsK3VBL+/S6kItgx2Ia/heDt08bxQ2UnvoqMDfbc8nqbzf2oSfNDFUazibBE/5RLXfKPXLYWXVWDta9mQf2fFhkIEP+rpGa4hTLDg1Oo+0kMn0jo0iBOsTIqagsxf/+Ul4cPJPJ5F9riDUifD2lIlDAnwu8PtiSpazlyFBzRYRFCjAfOA4qklJ1C22KAT4BMIBcYLqUsE0II4BVgCOAGrpVS/nrEsxCANNB2l1MjrcCBF7DZngg2epIZGr6KpwsGs+jTk1Br4YaTM1jU/3XsGDhCIao4NeyA/Q+GgUH3eTcTP8WOuKGQZGBQ7HpGZm5DEzYuGDWXJT+0p/LUrvivKQEq2bUig0CYxF4IPqekKisKV46N5Knb0BfFUt4nkr4P5OCXKp+8FENJTWviX3Nimb0CWeMmbLdOyeXuBp2fye/nuNiviUkTcMLZrpQkvbiApXl9kFft4T8dPqQgEMm5zmpUEcaPHabifSqAKoILS8u8Pv7e9QZYsvqww6quMKSU+6XFGG43rFwffD42Bmu54KPL3+SpnedS9lQGrXaXgdd7qCFNjgPH7d7h6E4KpXM7pE1DtyhM/KwzCUoA0bMTakEZelIMUgCKQOhBV1fdWRRUn2tiAgWFewuUpTSFev5AjoftCiRKZAQRG6soN+y0sfhO6AiLgUQTKn6pM8xVwLBuH/DN2Fj+e8ulaPNWo1gVMAxkIBBqOXL077UhEZaJwOvAu/tsewiYKaV8WgjxUOjvB4FzgLahf32AN0P/H57QEpgsK+em727kh/NfoHWoUF4PvakJu//G6jlt+f7UbKZkTcU75gcAIhQ7AayHVFHQ9/lQVKGgS4Myw8Obpb0YE7uMVol7qNFTqfi+BX4XpLQp5cqtQyn3Ojg9cTOFL6g8lT2BMxzVwVS0rganrxyBZV4spSNq8K9x4eubjbuFhrPAT+er1rDMk8arHw7liavfp1x38lnlmUiCDYLCp6/BUtthf+WEJu4O+hdnIk1tvyYmTcNETjTblZLwjxdSZj+Zbk8paDY3dZnHv8177mGzsmm0Rvu7Ig+ao1+HXlVVnwuNNA6YK0vPziJqi87V74whfrkf2/dLMcz5tDkwkSa2X5fD27AoXQjF5aLve6u4NWZ/ue1iXeHCT+7h55HPH7DPGW/eT+q/m95hsWSkNakKmclRMZEmtt14tZp+329FE5vooNUAWv2i+4mIgiAQ0uNTQg0vzwsroeD175nw4nnEf7QK6fPv30zyKNPCjljDIqX8CfhtTHIoMCn0eBJw4T7b35VBFgJRQoikhpyINCTS46X9IxsYtXkkfqmjS4Na6aNW+vio1QxWXf8qU7KmMqGyNav9Tma4U3iosAcAqhAHrWupll6KdDe5ATfVhgcDyQ/udD747nQmVGTTMXI3EcvySZ5dwSNXfMKTm8+l9sFEnMNKefeXU3m43XRGLxrJiK1D+KAqibm1TgrzoinpqOIpCCNyUw3xT+Tw2OPjyPz3Rq6MX8ATX15KQr987pt1Oc+tPpOKx93kPNWbqot6oERH4Q9T2PHPk7FkpiMslmBjS5Mm4XjZr4lJY3Mi227cL0VkfXsLP3kO/7pVA//LljczUdu1OfDipahY0lLxD+weWtQ50FkBsJfqCAkZr6/BNuPXhi3+KCpKl/bBuhiTJuF42G+Nz7r3BqiBJGoVJKhh+/1LVA0MTR6wPUENwzhOifO1WQnBB8eQ22/SuBwP27UIhTEx67gregtxahhOxdosmkMeK6pQsAkNp7LX6bIJjVsit/PKw2+w+fHOGD2zEaoaauYeUvfd5z3rR4i6HOunkyil3B16XAAkhh6nAPsuEewKbWsQomUaqCpF01MpMzyUGLWcvWYkv3jCAbCgYhMWXlh6Ju8Vn8pgZx6PJPxSLwVXL2+8D05h5bWSU7h05Q24pY5X+hni3Mn8K57nrcnnsGFYGkZhMUpuPi89P5w323/IzvsMaBGP8AvGDRlI4pc2tk5py5v/voS/P3UjyT+ohG+XoAu2Xupi+a5U3NLG7A3t6G4rZ/kVLzEybTHZr1XQ8urNRD1kJevkXP71n/GUvmPnnqc+YtWo19hyUwp0y0aJDN/75ZkcD5rEfk1MjgONarvC1jQrevqmrWSNWsqo9w4vfuJS7KzvN4GOH22l/Kq+KE5n/Q2bcWoX+n+3Hu3/CrG0SAx1Tj7wZs42fSlh01agV1YeUS5eWCyIbh2pHtaL3AtjKL28O0I7cVc1T0Aa1X6lLhqtRYD4g7Nx7NvLUVwuM9ui+dKotltXc30iOymHQhNq/ftShUJPm876y9/gmonfUHplr/rXCYsWdGBsNlCoj9Acit+9diCllEKIo/6FCSFGAaMA7DgRmgV2FyGio2g3dBM+KTnr7QfIHLuZb77ryhmOhRhIygwPi894jWjFAdgxkCgIFA59w/9YwnLSbSUMfeBe3AkKtS0kD144lWnXPMcFHW8m/TEH/mgHF98xi45WCx/3/B8/TulAZm0CP+V3x1kgaX3xZi5vsZgUSxlLalvxwfPnkP10Lv6Widz17qec5ajhjEGv4wx1I73YtZlXnziDmvJOhK+xknKn5IHTb8IxpJBYtRoDg4VXv0DVVQanz7ibdrcub+ymoCYNoLHs18TkeNMYtmt1Rjf6edUjJVoVrPB66XqYSIYqFJ5rsZyip+Yz8KKbSP2HAdvz2Hqr5P6YrQwNX8XtWaPRIlzoG7cc9DiyAfUqakQEedd1InluOflnGNjjaogfX0rgKFfoTRqHxrBfS1xkcLHvdzotmlDQXX/wBbi8EiUuZq+SnUmzpTFsNz2l+WheNSW6NOrFsi4K203+fd/zieUsEmfmo+cXAASb9gJVxuFTO4/1EysUQiRJKXeHQl+hDkbkAWn7vC41tO0ApJRjgbEAkWqcFBYLJRd0YODdP/Ng/CKqDDht6HK+z+jEqMiP+KAqicfmXIgW5eHzvmOJVoIXuiPFJbzSD8CzP5xPZkkA23V76Owqp5cjlyTVyk3tf2bnhBhGxiwkXPHzSNGp3B/3M7dHbyQ/fBWbf85GW78D70wHE2KG4I92kNffTstfitg9tCXlfX20UCu5ZecAVu1J5vuTJgb7vygOlvWZiIJCxZkeNo52sKS2FW98fQ4bMpJoo20kTCjEKBbQxV6pN5PjQaPab4SIMb88k+NFo9quKyZNUtt0J5v6+q+MWT+acf99qb4u8VAkqGGs6P0+079w8kNFJyYnjgWseKSKP8yCVlTyu84l0LEljhIDDIO0VsVoz8RQ2yGJ/JsyaPXaRvQ9v298kwbRqPbbomOMFNUWpPf3OSwuYSOtZfFBnzv629JjQy8qxpL6OwP6xsES400aiUa13Z4n2f8SX1UAPVjigUQTgtuj1jPg7+sZd3M/ttzVHrFwDYrNBgahQMShOdZY1FfANaHH1wBf7rP9ahGkL1CxTwjtkEgp8fVpT1l28O9C3eAXTwoLP+pG+zeqefuS8/j0vFNpf88axOYw2lgadtq6NHis6GRGbr2QVl/4sBbXYn00kmXTO/BKwSD86HS272RFWSrZGsQrgnMjV3DmrzfwZU0cs9xt2DrcinWyBX9qLN7EMBS/gd6+mpzLErCcv4c1g94kRvHR2llMu5ig/d69uw/dllyBRwaoMDxoQuEkq4/BYet4aOhUhrg2cvZ/H+C+vLPwSJ0WPymNFtY2aRCNar8mJseRE8Z2FaeTDS91ocXDW0m1NKxWRBUK5zo9vJy0tD4XOlvTePS1cRRc3h4lPPzY6k4UFWlViP0xh92nx1Ba48S2dif2nFJ8MTrCbj/6MU2OhUa1X3EMt+f6QW57VKGQ4Dx4ZEMqYGmZsb/dNUWdiZRInw81LvbYx8jJo0w3I/5NxAkz9zYn6ko2VER9y5I2ms5TLWZx8f9+pPzK3qCqGNZGSAkTQnwE9AfihBC7gH8BTwOfCiFuALYDw0Mv/5agtNsWgvJu1zXkDQkh8MRaaPPyVpb0zmBM3ALOcxbzYrGBsXpTsNmMIhCqSv/BK1BFUI1APYS/Vddt2UDy+Yoe9O+wkWFvfsWG2mQW3deLVpN28rOlM6d1SYN50fS4NCiraRMWelp9zOsxkUmVbfEaGm+dMx4DhQcevJiTkzeR544i5p0MHNfm8Z/WU1jstdPbBvfHrsMfs5oBq67G/kY0jlgLhd0MHs87lxRHOZ8u6I2t2ML8658DBJFbdRZP6cKsG1dT2kEQ0QhhbZMDOR72a2LSFJzotmu43aR/C+1OKfxdvQU0odLfYfDBgy8w9dZuLC7LpPSlDJzTVjRMHUoILAlx6D+vRgdSvrIiv7OgFxWjVFTS7v58Ap4jqAOYHDXH036FzYZiswXrmI4RQx7cCXH0KKFibQs8g5JR/BC3pBRRXkUgL/+Yj3XIcygpRXRoE+y9cgy1LNLnO6hDZnJ0nOhzb3NCQeAQVqqlFwMDhZBapIArI7biefA7PvWdTdpXRUy4LpPgR3twjuiwSClHHOKpgQd5rQRub9jb2AdFoARAVlVTOK0Nxa0VXijrTezPu9FVlT3X9MB7bgWeTZEkG6sZsXUI41p+iU098CKoS4MAOoaUjKtIJ3aBxtq5nRj88Boejl/MQ087mDGzOxE5UNHaTthpZfwz6TtUYcMvdcqNAKfNvAvnJhu17T380P9VklQrn3Qdx8cVvZgzoyutf9zKrsQ23FU8muIzvSwf8AbIoFLZ4JT1fHRaP+J/lQxbfiNZscV8urgXHf6TT85LUWj7FFil/FDBa1suJ73Yg2LVMDymw9LYHBf7NTFpAv4Mtmv/ejGLd3Th3vE2/t1i0e9yXLKtTrLjNkLcRra+Us35nR4g/ZmlR3ZapNyvj8a+0rEiPQW5y1wMbQqOl/0KITB8fowG1CIJIVAP0euiZdjBUwITXNVsOTmaTy5+hWuWX0ehLQaIocX3GoGcxm0ALQMBlICBJTO90cc2aTh/hrm3uVBXfB8p9k/38ksdj9S5NWoz3f+dy1u7z2BA2KbDjtUsqn50l43KTJXwcBeBUyqJVHRWlydDSRlIg4TJG6gpbEvp9RXMnd+Jlt3ycCoHXvj8IRWw0Kg8v/wssqZsJOeO9vzNsRObcPBEi9m8dNUvFOq1GMD75T0Yvvp6vj9pIlOqWwHQq20ua7a2Y9rpr7PEk8ZrOWdQ/lMLojfpxGgSYqO46Jq5ZNvzOcmWhyFBC6l8PRy3goevWoH7Cj8eaeCRMGDNPey6OJ2ZvZ/FJZws8+koOgjDoLyNyvn/WMbS0d0RP684Tp+4iYmJyfHBWLmeDcMy6HRzHz647FV6236/jHtrzcXXNz3LTQvvQvtx2TGPo2/eZqoy/Rkw9N8tWnNZzCLgQNtsH1lIebaDHjYra/p+wOi0Pix/rhuB+AjIbfweavqGrSids46pP5sQ4pjS5ExMjjeaUAkPpf2eZK3ljfRpRByhhqVZOCxKuZuk1xZjCIWWowWz5mQyKH4DMzr8DXVPFVg1dl6ic0nGenLiYvHoGjPckZwTyjlVQu1uFUS9tHGV4SNsqYOd17fny+ueI1F14JY+Sg2DG3LOZtWiNtx37ldMXNuXd/uMZ4k3klffuhjNLXnswQkMunU6oOGWhYxMX8KAURsJVwz6z7uDyM9z+WV0b967QWH9mW9hQcUrAxgY2ISGX+o4FY2I0PZfzn0R7TxBnBosOu2g+Ygfs40VK1vRs9tGvtjahdgEG2E2G+j63i6g5rxjYmLyJyCQs53Wj+RxWeTt5Awd+7vHcxs+7s4dhmNjIb+rH7jprJzQKEhQDy69IzQramw02KzIGjdGeQVS13nm5yF83y43uL+Q9algLs2LIRXcgf2dltzyGOT0WC4MG4zT4iNc82C9aTe7ZqWQqnTGsrvsIAcPORteH3po4bXBnesNHaWkEhEXh158cCEAE5MTHV0G08MMDJzCih/9oL0U96VZOCxCVai6qAcRX69ERoYzadcp7CqJok1uIUZCNEpVLe2fkczr3oeIXA/VaXZKH3Xhl+VoQiWAjoWg7nOt4UNBIVKxM+3uZ1GBcMWCX+rYhQVN6ChCkv6Dn/FrLsDfz8+VC25kYb/X+en+F1jkiaCDtQwIFth1sgo6WbdhwU6l4SHpcysoAkuVl5FdV6NLSZWsxS5UCvUANRKmVnTni9wu3Nf+B4a7ikiy7K+OowmVR9O/5qLtt/LrgixWjXiFzp6baTfHiVFVFUwP8/kP/KBMTExMTlBkIIB1j8quQDWplsMrhh2KObUKyZYqBs+6k+z7ctBLChr5LE1OJGyKH5mViQByhkUgRVDVy++SRLUs46H200m3lLKkthXzytoQMBS6kYuyj/RX3eNEWxW1uhWPbsGQon57q+gSGBFMFwvXPLRxFnFu9EpSRpWjjzqw7uXR3KEYUvCPzK+5+ovbaPeED+EKA0U0uJO9XlCI0q41mA6LyZ+UaunFLw3sQkUTMLYii872w/8+moXDIg2D8K9WIA2JKK3APa41/33yHSZ/3YsfZrei9T9yEKqKpWMM/kfLOC0umNv5aXUqQ8NysQkLipCoBJ0Bv9QxENyzYyinRW/hlqhtGBjoUpKiOnm35bf0OGUMKXM8iLk2SjtpDHzxfqLPyadwfjKPXfkBCWoVJ1mriVDslBm1RCp2dCQDHp3PD9bTiFpdyrTtHfny/dMIKzCozFBQfdD5wvXsqo7ixrY/08JSzpANFzK9/Zf7NQeyoJKtKRhVGpk/+nnrnPb0b7OZ3aoNVBUZCASbpJklLSYmJn8iWv1nJecVPcDsB54nWj16NaNbJ91Cj7PXkZJUhrCaDR//6kQqfq79+FsKApHcEbXtEE34VPrat3NHdGPXhBzc/u5Mm8nY/H78WtuS7O7b2T28PUIHT5wg5ZldDYrqyUAAUVmDmpiAXlh0xNebmBxP/FJHE2p9Z/rDNb+sE8H6LU5hxYsfvzT4piaJVxYNYni3pcDGQ47VLBwWJBDqQ1LTtyUVbRQ0obPof91o+8k6dH8AxWYjbFct3pcS+CkqiTULdrPuH/EMPfNVNKFiYOCXQWdAEQpu6WN9cSIjExfhlj7swoIqBLkBN++W9+HJke9zX9pwwE9ySin5cTFEAxddNJ8IxcP1867jw35j+W9hf5ZP7oQ3RuJP8hGfUElthkJtfBz+X6CmrZ+aNBVnWgWTe4ylpcVeX0ezPSCp9ll5pawNkaqbKyN2oqCEHCoDa6wHx7Zq3lzVD+tqJ+nuFcEGOkJBKGYXSRMTkz8XhttNypRceqfcy8Thb3Cq/egUjT6//gXaaBa+c0fzZtpFsNuMsPyVKQo4GXv7xeQMV7j93LeO2JfteLDOk8KqXSn8M+0b2qYWEP9QFTsDMfikyqRP+h+0mF5YLEhd38+ZCeTtxj+gK1pRsZm6aNKsKNRriVGsVEs/TqHiEvZ6wSugPtULwCMDuEIZS3XZUAaShwt7srkqgZ2VkSQ+IMnesx37j4fPLGoeDosgWLOhqjh3VJFWrLFuRAqnjVrCl31PIvFHjahPlqLU+tl+np37+k/j/SfO5ZZeM9FE0AFQhQhJpqkoCJzCyoJe40Ma0Crb/MEP4oJP7idqI1z7r+cY3n0pZ0Wspo+tBr2T5Py1I1lSmsG/Epax/sy3qAh13azJ0InKKGfySeOYUdOOl5ddQFiexBOjsPbcN/DKADZhATQu2XIu/WM30cGexxmOap5pN5m2lmoiFSsKKl7pR0eywBNF2JwwjNwNZP1fItJaiaHrCIuG2fLexMTkz0ogL59WD+Xz6LQbyOvn4LXr32ago2Hh5I7WYFHmg59cReaShU15miYnAAYC67w1JMV2g3P/6LMJoiO466TZdLXZqDDKiVQc9LBVU6a7eXRkCplvlB+4k1D2XveFgvR6MdxuHJuLkLExwaamQqCadS0mzYAYxUqF4SNcsdRHWlSh4DUC9VlOwXti8EsfXgJ8545juTsDQwo+/ukUsl/MwyguIcGowJAymFV0BJqHw8LePFC5YRuWpEReXDmI13t9yK/JabgWC4iMoOIZLxs6v4tHBlh0Z0vm7mmLX6pUBBw8HP8zLmVvYycFgY7kw6pM3tp8Gn5dxfVZBG1XluJLCOPx3ecwZ207Fnzdm92nqNjaVOK0+fgk+z0sODGQ2ITCW2k/oqbPDHmFDv67qR+Ok8oobunAssPOT55wagwbg5yFOIWV8a0mU2FI/rHrfNqlfs1NS25gYKtNvJQ8DwMDTagoodWSqkwwbulJ8ne78aVEoeUXIgMBpN9cTTExMflzo8xbTtrPKncaN7Po9hdxKQ1r3uiXOuG5mKvOJntpgj6O+3Ko1Jdqw4Mm1P3kus9zrWaJJ50Ko5bXSruxpiqZ/2V8S4EOk296niVXpbOhNplISy2JWgUACgZ+aWFhZWtaOvYw9aUBxExYQGBnPkqntvV9WYTLCaa/YvIHUvdbCFeC7oOCgir2Zg75JfW15QoK4YqVGe5InnnqCuK+XAeGpF1gFbovGBCQuh50ViwW/MbhnZbm1WFI11GcTnJHpKJsdvLk1vMITEhE5hdiVFbj+ySR9tNu45qtF7LxzY5sWpbO+OWnMHleH/xIFASqUOr/OYWVCU9cQMTbEfRN3k7UukqK+8QQcKqsfasT758xlp1DJNYyQcSn4VSsiMMtCX3QAhVRH9Za7fNzyvIRpP5fAM2i80Lfz5AK3LtyGK/dfRljyzsFL6SKlUTVwgtpXxOlKLRrUUQbRxHbA769HT+FINcXR9ICnYruXvxJUZS3sQUvwLpuRlhMTEz+EhindMbSpwwFBa/045dHjrRoQqXkZD8oTZMApPpMR+hEw1qpU214m2z8unuKfdGlwbfuRObWOlnh9bLVX0214SFfD+dfP13EIk8EBd5IUuzlfF6dTrbViVtaqNDD6OLciU3xM6WwO11tO7k6Yg/XRuRzR+JMJn05gITZeQBYUpIoPDUapWM7gCP2ZpFSIpvaezP5y7PKp9L/0bs5/4bRnLH6UvboNZQZHvzSYJVPZbnPYL3PwC915nvs/OdfVxPz4TL08goMtzuoohf6PSkOR73Toim/s9P9cUHKoJQvYFRVkTlhK92m5zMmdiHFTwtGF9+BZfYK4j5ajhLohntiC2JLirn77zO51FVCAB2/DObF/fYSVp2qUNgHpib/QK+r7kFNrWFo9mLOcK2jp01n07lvUW14UUTQQbEJBwYGBpIqI8BqXzRrPGlM2tIHZkfjSfNRvBuenHoVlkQBSyNRPV7eXHY6kb1rOdWxlSzNiqaqLPcq5H3Yknb3z6HK0Nit1xIZusheGbGVl7urdHh0N7K6hoRNFqQQCJsNvKGJ1yy6NzEx+RNT2NvJl91ex6m4KNJrsAnlgAZjB2PWoJc578EHSHtuccPlYhuIa8bqRh3PpOkJW1vARr+Nvg3wYcdVtCBNK+F0h/uQjUzriooPMt0VXgAAIABJREFUhyoUhrsqqDBq2RWAcsNKkgr97X7eH/Q29228lLIlCbw8cjxplnLG7D6NO+LmsLk2gRtabOaN8hg2/NKSi3NuY/OZ76AKhWxN45UR47k19hriF6VQNriWN3r/j39W3UDkOhWMQ9wUCEHZNX2JnbzmyB+AicnvYJrbxYtjriB+9koMjxfn2hb0e/lmlvYdT9f5N9LmnzUIfwBvZixbL7PQ8nOdyHnLQREIzYrUdWStB6EEHWujtjaYBinlESMszcNhgeAPUQhAxZudQu+weUQqdlS81CRpRNttCIsFISXiiRIq3k7l6ddH0Ou+Z0m3OPBIHw5h3U+RQBMq8+98Ab80uCl3KG0+qka3W5iW1p9uT+Siy0oUAU5Fq5+gFARb/H6+qjqJz14ZRMLPe0BR8F8UzTt3vc7s6g7ke6PIPnk357nW8oM7i/E7L+D6bnOwCx92odcrknWx6nz3yPM8U3QaX8zrzfyLn8cpgsoiCoKXR47nwbIbSJmwFiwWREYKMncXQL0DZ2JiYvJnJeW/v3Lt5nsQdxQxo+Nnh7yB/C0tNRdTb3mOwRl3k/3I1mCOfyNh1NY22lgmTYtL8aAmJR7VPpeF51JuBCjUId0StLebdp7Kws9OoiZDJzWriGqvlRGtlnJ/zNYjjhepOIj8jWDYqXYYn/0e18mreXjdhUzvNp65u9rw5cquzBr4Mst9TsZEb+KyK1byVMGZ9YutmlDpbivFlWNhTy+dVf3ewiGs3HaOl9g5LQjsyjvkeURs94Kuo8vmlThjcnj8Uq/vJQiHV9w63rgNH6oQ9fOyV/r5tLg39hnLMUILRYFdeWT+M4yTzxxD65ml6JuCvxk1dwdZcwg5I0Ywg2ifyEp9KpiUwZROXT9ihKX5fDJQX3RjXb6VR968lnZf3MY6v52nHxtL/ocZVJzdgYgcD5XjUnHmexh20yycAmbWOhm943x2BNwE0HEbvvqu9xoq0YqDInc4rNiAumQ9MQvyeeyJ6/Cj45Y+vnNHM98Tya6Al/M3ncfQBbcy9ZmBOEoNZM5OCOgk9d9FO62WiyKWU+5z8NnfBzPgu3u40LWZwlMNhkcuY0R4IYmqBQWF8zcMo/u4MTxaMJBHEubz/UXPowpBheGh2vBiILn9q+tInboLqRvsuK4NFJUElULATAszMTH502N4PNi/XoxztMp37uij2jdLC2PD+W/g/jCc3fecgiWpRWjRq+EIzYrattVR7WPSfLCLAEaEE/SGXy9dip1Ui4sYxYIuDS7PGUDe9akkP/8Lbe9YhOOcHSRcvJUvHj+TIr3mmM8t2+pkRpf36BBXyMClN9EurohWH0heKj6DFqqbPXotY0tPJs2+f+PJBDWMN279L1POfRWXYqfEqCXhKxvS6zv0waREnf0rhttNRe2RI5QmfzwSidvwYRBU1/LKxo0U/16Ci/+iPl1XlwbzPXZWTu2w9z617rXrNtHilV8w1mzYu1HKYN2VIhCqirAE4yNCs4Qao8u90XFpgGEc0dluPhGWunzkkNOS9NIC1MgIrnHfzhVn/URlmZP4Ih+WDTuIXhfsBP/NM/35Vu+PN0IQVqRzWdT9FPfzM/WMN8jSQiFdYVBpeHik9Tfc/cBNWNxw5Y0zSNPmoYUSyM51VuCXOtsDCgWfZuC0CEqGuDEK7RjndQJdMKvtSziFlc3+GLaMbU/ppR7OyVrPlKos2rXLI8NixS19QW1p6WdkymKmnVFLQW049+WdxVtpc6k2vMz1JNBOK2KzJxzDabDhyViyngvDEyvra1ikIeu9UBMTE5M/O/rmbTzx/FVMHLmNxzO+pJ2mNijaYhMaczp9QXUHD7NujeFf6y4g8HMM6R/tAL+f6p4ZOH9cheH1HrRIXwb8UHoQ1SaTEwvlQEd1V6CaKMXCh1WtmFXanmxXASOilpClhQFQrAcoNlS2TGhH7NoFe3c0dKQBkbM282FlR8ZE5x7zaUUqDiZlzGKEcSYAOwdZqXqtJ98M6MyQDmuZOa0H3miDB4et3W+/fnaoa169xBtL9JKCYA9wIVBcLpTYaAK5Ow5+UDM544RAAh2n30bntruY1GoKNmE5aFnDH4UqFKiv6VaolT52+luQNnEz+lEIntRFUqQRUgIzJMKiBefeoxROaR4OS2iukYZEcVjZfltHMiYXIfMLUXRw61Y2nPUWc09z8sjGCykuiCR1mkr4dg8779QZ13MSN00YTfrTS4n9WOHBrjex9U6Ftae/A4BNWDjd4WbGLc9SZSi00erUxIIywwoWnIqVLM3C+AdeptxwEKUE0wLaaJIeP4/ixs0jcfs1itfFY0sW/LvXFGLVakZ9dRNXD/gpNFrwjZQaAeaWZ/FWyy+4cdslDIlZhYFBvi4oCbjIcJTyRF4fYparxC9zI7bnkzrbhUxNhIrK4JermwUsJiYmfxGkJO7tBXgn2Xmw/fVsvD6cjZf894h1BHW4FDsXhLm5oNfHeHv6mXRdBm7Dyvmuydy+9TLK3k0nbn4B+tbc/S+SUqKXlDbNezI5ruih668uDZZ4JSVGHDWGjU/yeuINWFi8oi09B28jS/PglX6u2XAVFdOTSJ2+nYOtbeslpUz5+1nMv3cbD6R+R2/bXgfaK/3YhEaRXoMCxKlhhzwvVSh81PIHdgTcDGhxFzGfe6hoG8GWtDha989hR3lUSNznQFv3S5373r+ezMKVGLUeAJTICIySsgNea3JiIYDIVVYCz4ax8jsXp9r9h7SDPxJdSixCoAkVTegIy1Gen5QImw3pdqM4wzFqPcfkrEBzcVgk9cVkRlUVac8txSDomUVtANvZwenkb/YaRreezePrh2Fx62hrctBzOrChczInn7uKVXk9iJm4GHXDdmK+78A1GYO5P3k6nawCXUriVRsxiqxX/tKlZL4nkpPt5UQKB6pQ6GqzAQaj8/oxfXM2b/d5jy/6vEWx4eTv994MpwjcWV62eFrwTU0isSsE7yX0YX1mCyZlzsDAIFG18VraDEDh7ZafM6s2gy3+AFmalZaW4KrI5rJ4WkzbwZab09HtHch6eiNGZXXQC9WEWXBvYmLyl8PweGDFOtq/lcXy8w16247+4m0TGqMi80N/uZjefhp7nqhhbm0S/xs2BGPVhsPub3LiIACEwCgs5s2CAbRLm0a+ruJUoI1WQqkBY9t+SLrFgdI5qCK6yudh6PQ7aX//epy+fAzrwTvWIyWOLxZTM93OPeeNpqCPQka3PPy6ij4ukd1/kxARIGaelZKT/fxy1sskWVwHHUoVCskWGwOyN7Ls1C7Er9Dx/ZTEtgEaCV0L8cgANqEd0BXcL3WsFcGGq5aUZAK78g5bx2Jy4iABwwIUFHPdzBtYO+SNBi/QHC8C7BWf0KVEEwGqe6Zj/7rhDXuFZsWo9SCsVnzd26D4DZRFaw5olNoQmofD8huk31ef7xbzwTLmF/dl7isbSLFUUmU4SJlrYPtxOYaq0vbpDXz2+ZlsvNFOtA3UCBc5YzqChKorXNw7djiDWmzg6qilxCnWoLMilfp0sbZaCRoHTlivJC8gN2Emn1d2A2Dihr5kbq2gzTfbyLurJ6MG/Up4rJX1j/7A8I/HsFSko2QqfFUTzQBHAU5FQ5eSSEXl5c0DSQqv5F/pX9FOM/BLA9uEaKTdjy8xQMtPDYzK6r11K6a0sYmJyXFANlcF1EBQ+bGxCFes3DfrctpvMVWU/owYXi+/bOrIBa/eS9TSQlBVKrrEEr6tGn+UnaIeNtLOyWXnt5kkza8ha9EyjNAiqfQeXg7Z8HgI+3wRrT8HhMAiFDByaPtp8G+kJG6ShYsuv4/kUVs5OWYbbW2FnOMs2y+t0SY0/pMyg7NkF4p6KLSa4qbNuFIqusaz5hkbp4baEO3rtDgVK/fe/CmffNYHPT4KTGflT4OCQAkEF+YdOzW8MtCkDktd/xQDuV+zx33t7bcCAHUd6zWhYUiDi8JKmfLQFsqmHUax7jdIvw+hWVFsNqz/KiBnTywZV6pwDOqOzdJhgb0qWVLXCVuZz4sjLqc8K4xL/u8Hrnj2G6bsHoCyvZC8d+KoLHCQ/fAW9LIKdGnQauIu9Lhg2NR5ezwLPG0o+8LJKeFb6GPPJ0l11uflJap7O3VC0KOc77GTrLpppdkY7FrDbQ/dRcbkpYisVuy5sge2cskibyzhiofuVg8/XvEcCvCzJ4JBzkLsoUmqrlHkxE6TsAudKkPDJjT+V9Ga8M0VGLk7aXd7Xr1zIo1gbY7UQwIEps9iYmLShIjmmu8uBAWBKKCy0Ya0F1jqayRN/mRISesJBsrchfXJCa6NW5AEb3KSZ4Lxio1kb/5hBmnYcdi3V1BohVgGAkS+vxD3ZzZmWVowJ6ET/7gkhSdufpfznZX1N4QJahi9rlzJnDldqG3hwLW7lMg1pXxS2odTk5ccVCEqQvVgxEWi5BebiRd/QoxaDy0nbOei00Yyp9MXjTKmLg1KjFqiFTsKggA6ln1SzaoNT9CZlsEWHgHpR5cSVQg0oeE2fHhloH7h3R+KtGhCxSKO/sZUiQwHnx/9/+K4Yuxiplx3BvFvL/xzRFgQol4xTMlIoeAljXPSVjAscilTK7uT540mb0AEKS9tIvVWFaNiO4bPB9JAcTjIHZFKxucFGB4vW25MJJDgo2i3kw3D0vjn8y7GdXuXZIuXJNVRr4CgEIy6nLZiJI63otFv38OHHd5l5LgHyJyzBelwYH+rjHaWIsouc/HasktQ3F6K+sVT0jNAdlYevWK209u2nNNWjOSS9BW898GZXDpiDvfG/gpYiFQCfF8biVPx4YsLw+Z04u3ZFiEl6pzl+315jd1bwMTExOREQe7M58uSrlwYNqdRZD5tQuPb655l+Pb7iZl49BdKk+aPMnf5YZ8/UiSlMZBeL9LrxcipIfn57TxdcCWzxizjuaRfggIRtQoL8jJJn+Fj23AVdUQ8UbMcZMqdhxzzHGcZT3eMIHpTbgNPonHei0nTIpEgQSiCQH4BNR/3ZtrDds51en732AaSaMWOV/pxhFppGMj6lht1kb8yo5bes+5ALbRx5eC5PBy3GrfhQxMqNmGhVvrq230YBB0hj370boNRUYWwaqjrcvng8wG0yPGdwDUsv0GoKkJVgjftioL4KpbvLsjmztiFXBu1iHm1mSzd1gPfGV1wrC8IFvT4fAhVpeasTkTmGFC4B6RB1ss55F/UiqfvncgTHa4n895CHndcTt7geP49ejxnOWoAFQMDt/QxqeMk3K9aiFF8nP7tPTxyxRQqLncyo7AD/0ybzJVv341jkKQmWVCbEkA4fdzWcw63Rq1FQaHC8BFp9/D27AHYrPDxph6M6rMYp6LSZ+5o2rwaQA/T8EVZCPRrj5AS923lxPxiPS4TqomJiUlzR/p8/LywC0b67EYrQU222PAOLUddnIW+bpPptJgECaV1NQWRHy5hid6LTt16MnLwT0zZdhLpj/jxpDpo+64XLb8M6bDhv2l/K682PLhDkRyPlMFIqNHAle3mmuZpsh8GEsMKCAWhCeI+Xsmc0dmc6zy8490QFAS10odNaJQZtewKWPihpj1z92RR8H4mIhSqEwZkz9hGoLCIud+fzOQu/fnbiF/JsJfglyq9nVvpY6/EKRR0KVFE8N/RUFfeIX1+pBIg/clFCM2CVBqeVlZHs3RY6hSypCHRN28jdvM2LN8l0+fRuxjeYylffHsytivL+VtKDqm2Mt6Zfzpt3/OiLF2P46tlqJERbHy8A6kzDezfLCF5Kjz76xU4t2xj/T/bYEmo5YrsOZxuLwe0YC4hKk6hkG0Npod5JShuhSd/OY8NZ7/JXdFb8ErBA9d+il3x88q2gdTmxRCxzMaEzYN5s21/vu7/Ogtr23BT2k8YqQrtrQVkWxUUHKzy6djsfpS1OdC5NUUDbbR5czt6YRGKvyvSb0ZUTExMTCAYYY5eKxrUcbyh2ITG8l4fcO+7vdk0JB69sKhRxjU5wWlCx1UogpgF+ZRnpfL+rNMwnDo7z9OwuCFym0Db5kXfkcfaF3vRKfOk+hTNqC06zl3uernm6JxtGIc7z7r+Q6YTfsKgIFD8oIQ5MGpqg95DI6IjcUsfFYbkxn+PIeGzdUi9mtiaxcEu86qK9PmCCnlCwTp3NclzDHInRZBrOEDXmd3rVAp62xAG2P62hxc6fM62SVnEGguOdPh6gqUO/qD6rS8kcewPHFOd9hEdFiFEGvAukEgw2DhWSvmKECIG+ATIBHKB4VLKMiGEAF4BhgBu4Fop5a9HdVb7NpQJEcjLp93te/jsuT6suuYlXijpzsRlpzBj4Cvcev5yZg1qwaNrzyP9nhpkSRmZX/uxrczFsGjIqHByzw8jENaWG/vPZoBrHeOK+7HU6wxJyQWLkOoui6pQKNV9RGxRqOnnQ5cSnQCqEHS05XPpN3eQ9BO0X19BINpB0b0eTkvOxSl0ro3IJ093c8FzD4CAqpYG9wyehiEVYj4KA11HLN9Iq1Uqus+HNCTaD8vMiaYJ+ENs18Skkfir22/itBxeu6sjD8ZuPujzOwLVlOoabTRZn/ZwpPQxVSg8mTifXrfcQ/rjxea820QcL9tVhaCmZTiOlU3zPhoDWVpO+hPBWlVLi0T04j319zd1dznhnywk/DBj6IAlNWU/hTDFbke4wtD3lOxnx4rXDLH8Xo7b3CuDNSzBXiXKUUcvfqsqV7fNQOIUwd6A541/gJafrEGvrtnbsFEKMPY5lqEjDR2hWdFLy4J9UnQdy6xfSZtvBUOiTE3jsZbXEzdzydFlHdYdM6QKVleffixzb0OSgwPAvVLKDkBf4HYhRAfgIWCmlLItMDP0N8A5QNvQv1HAm0d9VodC18l+cTenPncPlQE7vbJyUJFoQuG8sBJm9nyHwoHJ+Lu0wrarAqOiChSBHm7nvLMXse7S1+gTtoVbXrqDXYMU7vvPzezRaw96qF0BB0mzi/GX2um9+Dq6/DSK9T6DbA06ddlO5KzNoEB1mo2wjyPpEb6d85fdzHU7+qMA6cO28fSd47hn8DSui9jK5LxuuL5ZgQwEkD4f0h/Y+8WZNBXNx3ZNTI6ev7T9GmXlTC/ocMjnB//vAR4ePJIuU++i25Ir6Ld6WH1H5sPhUuxMuvYVSq/tW5+uYNLoHBfbVVGoTG++36EMBNArK4OpL1Ki7ylFbZF4bGPZrfvZq+HxBJ2V36D6jvl0TfZyXOxXKgQXsVWV8ou60jts21GepI5f6nilv37uq1Mb80sdvzSIXaNjuN2hA+7jLIRscr/aaX+wtkT6ffXPS68X6fehb9qKdcbSo6+vlr9xUAz9qFPB6jjiL11KuRvYHXpcJYRYD6QAQ4H+oZdNAuYAD4a2vyullMBCIUSUECIpNE7DEYLAGd2Dms3zV9S/2cCOPFq8lseiXb0o7q5wvvsBdLvk+gt/5IrI5bz3yAvk6+E8m3sO25b1oOVUN1pBOWtHZTPwqUxSw8uxlxpIj5eEn/fwUWUX7onZxgdVsQwNy6tfqcuw1LLpH2EMar2WRZ+cREStJK93JGt9YWz7rhX2CyVVZ9Wg/argiZP8VJZF1Icuijck882n7ZjUagqKEPSxlbHY60JVDER2a9iUi/R4UVqlY2zNre/+aRbZNz5/mO2amDQCf3X7NbxecrcmQsf9t+/Ra7h+2yUYmsTYtp129+chpURNSqTH5XchFUgduIMu0XncFTeP1IP0xuht03j5H2/w2IbrEAua8fL8Ccpf3XYPhfT7COQXwDHk74tqN8LhQFZVNdHZmdRxPOzXCMUphMWC0aUtre/YwIVh5TQsjhDEJjT8oVonC2p93YpXBptQOoW2t6bpT9Aq46iWJoQQmUA3YBGQuM+XUUAwdAbBL3VfyYtdoW37fXFCiFEEPVHsOA9yMAVt3moApFBA6vvd1Lu+WUHkry3QdwZDpO9Xnsk7CYNInR3AXuzBUlCGc5jgtncns9MXy8RXh+Cgls3vtiPuo8UIhx1j2w5eW3IGd521hWGuAnSpUCt9PFHcl1JfGEqug9kyi1X3vIwqBAoKZUYJA257lgnlPfhkwkCiN/nZfiEsmp9N1qKdGCWlfDn8NOaPbcuGCdmE7dYJ21CM3i6OTdeqZP09pIC2uwhUFcUiMHz+o/kaTI6BxrTd0HiHt18Tk0akqeZeqzP6mG6ejgtSgrE37WGx14+KJFyByqfTyJyxGCmN+uuCUVBE+n/L0atrsHyQzJpSF0NH3s/7//cC2dYDf6On2hWGjpvF11efjlxq9mdpKppy7k1PsRDZJGfdhBg6KCrCYjmqhcpA0R6EqmJJS0VWVAZTifxmOKWpaaq5Ny1FJcoAkZpExaO1fJsxiwA66lE4LLo06hW86pwVv9Spln4UYHtAQRjsXRg/hmaNzYkGOyxCCBcwGRgjpawUYm+epJRSCnF0yXdSyrHAWIAIEXPAvkI5fB6m9PnQd+2GUP5eystLgwVqdQX7rjBSJqzlCfdVlHUxeOKeTzndsZ0rlSvRN52EZVsx0uXEFVVLtfSiEdSY3hHwseCx3rjmb8U1DF68bBKfVqdSrgcveENda5hXm8k7C/rR7aLN5JTFkv2QjszZia4HPVilsIQNE7KJm7gsqHMtFOw788maHSw2kgE/hlcEC480C0IRfwbnt9nS2LYb2u+w9mti0lg05dzrikmTIqAim6HDIiwWwpOrUIXCJn8ND9w+BufWMnafmUC4LRC88dvnszA8HvAEJUED24P3DnFjF3KZ6z6ev/Ud2mplJKpWnMreRsG3R+1k7su7KXqqF86luejFxcf3Tf7Jaeq5t+dJdnki3rILRaC0zkTfuKXhO4XqDAJ5u1HsNpQIF3pJKWpiAnqRWY/VFDTl3NvzJLt0h0HtmwY/Zn9EAHW/XikNoS5Ko6DgECoGEq8MYBMKt24fQtntSbi2rkMqIlT8fmLbSIMcFiGERvBL+0BKOSW0ubAu5CWESALqJFfygLR9dk8NbTsqjrjyUJdn9xtJQjUqkspB7en64ArS7KU4lVzGTjiXDwefytjOl5B/qsrf35yMx9Boayugs7USjb2NHhNVC0++OJaPS/pyiWsqd75xCy0W1qDUBpA2leqxdm6IWsqTET5ahpVwbdLPPPvS2URcE4FRXIJQVYyyMuLfW46UBoorDKM6KJ0sdR0UgSUjjcJBKcRNWhYsfBIKitMJhhGMttR5Lye2bTUL/gjbNTFpLI6H/cpA84vwCu3/2Tvv8Diqqw+/Z2a2aNVlW3KTLTe5425MCZ3QewmEnlBCCAnNhPCFmo4ppiWUUEIJJaaYEAKmmYApbrj33mRbltXLlpn7/TErWbYlW7J3Ja103+fZR7uzU+5ofjtzz72neCm4YSx/O+QJwGCrnYwRcrBXriV7xeq6gar9PoCVoseTc5n83hnYmclsPSKVrFM38/ag10gz/Jhi8GqfaZQ+U8P5Sy8h8KsM7GXN6ERqGkXfextHRSI4q9cdWEplJxqTEI1LsAuLMLPrZb3T/YaY0BL6HXnmEq7O+R8+8VDhBAkYNGuGBaibUamtu/LnHYfz/puHk/fKBlTBirrZFTEcN9g+gY2WpmQJE+A5YKlS6uF6X70HXAH8Ofp3ar3lvxCR14FDgdK4+qHu8c93qmtI+2INX3ceTckQB09ONVdf+RH/rDmJbi8tov/GnvxRnUfSViGcCtW9wnxx8iOkGyY+fCDgKINPp40i+ZQgr/zyYRZe14MuZhnlThKLqnty1l0T6f/eMpZanVhmHUU6Vdg7S9wq9RHHzbAQiSA+H5KRDpXVbmDVkP6svDyDa076lGc/7EHn6CyS0bcXy67PQvkcBt+5Gru4FPFYcPD1gzo0bV67Gs0+aDH9toUHmAhmRgZ2cTFmZiYYQvWhlaQaIcDPrxZeRPZn83a5rqmmzwg5NTWw0g1m7ToTrDe7c9Qlt3H+JdNJt6p49LsT+PKEyWwpSqd/uCwOJ9fx0Pfe/ROzuFXHhmAQs1MWdtHO2Oyzg9MS+lUonuv9MT7xYCshYHgw9mGsVDkhzOgMj4XJrKDihR1HAhBxTD6fOZQe0yFpaw09v/2OSL1Zc1U7G90W7vX1MerNKHk8mPtJ7dyUGZYjgMuAhSIyL7rsTtwL9qaI/BRYD1wY/e4D3NRuq3DTu13V9NYfJCJuldniYrL/PotswEhJ5vMeY+letRkCSWy6V3Fxn/8xv6Qn/VIK+XDKBH74wu0YYehx7EamDnyL8b4akofv5LOnJvAZE+i0uJqqrj5SNlRh7igja+Msav+tZo9u2Fu3oyLhOh9BZdtY3XKI9OiEbRrQPZONP0xGCaiu1fzr0RPIn7IEJ+q+tvS2dOadNJlnSoYxPWkQVkoy9lZdIyAGJI52NZq9ab/6FcFMT8MuLavLVKNCrnOP+Lw45RX0vWwxvzzpRq58aCqhb7NiFmcT2byF7pMK+O75bkTyezK4tJzzP7uNflPmYdfU7OZmpjlg2q92Y4iZk41TtPOgjRe7tAzjkEGwszhGLevwtIh+q5wwhmHg4BBWNr5G0rLXZv8KiIcaFWHU1F/Q6z8O/o/nIx4LsQwGhubjhMJuiEFDMQZt0VhxbMTnqwvlKI0k7XOTpmQJ+4rGa6ce38D6Crhhv42NB9ELUv/Hb5dVIBWr6z5nPduLWbN7QCjE1N+Op+exWwhcUkl4UE/WDu7MiNm/YtQRKzg/bx6fLz+cUKoHlCL5ndkowPF6XHcEQ6g8bSSpN25kxz9HY4QgfU0NGLDp2CQGH7eSB3o9Q6phsy6Swg3zf0zur4M4azeC4QZJKUchowZxyZjv8IvFxposlv4xhyMHrGLV5FHw+qst/A9sXySUdjWaPWjX+lWuK2z9h6hTWQlAZOu2umW+/8zi/lPOgZ4xjrFRCntHEVK0E1sp0heDDiOMHe1auwdKAyPcYhi73BsBq0d38FgQDBEp2Nrw9vWLRNZ7L5suHLuZAAAgAElEQVS3Y6TsnRFP03xaQr8OihTDhxO98/jE0+i6phikGD5WhYOc/fKtDHp0hevVEy3+6NQEAaIZZ9uei2+jGCZEB/kF8Bn7NtzbbgLzWKEclA2Gz4eKRPBPm48TtT4H3LXATSlXVYV3g5+ub3cnZeosKgIBZqT2wxPcgFlajpGVgfL7cGqCiN8H4QhGagr+whDLFuZy5E8WM2tTbzrfXcPSW9N5/4SHsKNaDyu4Ytq1DJq4FCcUcuNTHNfgsbrlsG10Gv9eN4y7uszltznT+WPXLwEYN3hYq/3LNBqNJt7YxU0bDR40eTubHvRjpKbiHGhKVxG3Y7jnLE1Do45tbSRS0y4wO2WhKipdF8UokW2Fu2kysnlL4zvYs57FHu/tHUVYuT2hImZN1sQRQQgq17gwMLBE6mqoNESVCnHqhzcx6IFFOKGQO5Ni24ghbgiBo8AQNyQhEbLHRQtVYggiBmIamPsZNmr/BksUZTvRQo12NCuXQtUEESMEYmBv2UbyO1sQvw+nqgpVXo7Vozuh0X0oGuylvL9Np+8Ndh5bQ877PraPFfL/XsiAm9ZS1C2HvLJ12JVVDPldd257/CdgK5yAhxXX+UAUqrp6t5EUFY6w9A/d+Pb4BwmIyfIw/Oj5iZx+9jfck/0NjqkfmhqNph3STF9qe/U6KjaOZ9ulw+jy1LcHZlAo1ay4F03iEEmQrPINFXlssptjE38zqrwcp3mJpjStyOVrzmDR5u6YloMdMcjvtp338/+713q2cvjRivMZ/HBR3WwKpokQzYobcvuxohLHnVUsq24AX9k2Khzhjc8PB95udJvmpSNIRGr9o2srdzrRei713rvVPR0MrwdJTnYvvOVOz1VlW5z9ky94+/THeO/eSZwyaAnJW4LkP7sde8VqcGwim7e4I3+OTWTDJtTilRg7ign9oYynj/4HRnJktwq1RnISVm538h+v4Zxbb2VS0Ri6mjbnnfsl/fzb8YhJ85M9ajQaTQLQXINDKXp8BnkXr8LMyoxPmzQJizO2AyRKaOJvxi4pxdC+jQmBAGumDKDPjxfQ++KlDLhlG1tez6urWA+uoVLlhLh163i4NQN7xWpUOISKhKMlMiK70hUrd1A+pkXIRVy3rWjdoAOiNrDeMEGkbj+qtgRJJOxmvqusZMBvvt/nrjrMDEtTkOQAy+7qizhC9/8pUj9bRtZ7S/ii6HC+2z6SHaPT8JU4pM1ZiDLNhqfexMAY2A/ba3FY54Vc98lV9HnbQdLTMESwc7MpvCdI0dpMBj1RROrUVXyzeRz/unkUn45/imwzQIWKkECGskajSXDEsjD69MLZsBkVDLZ2c/Yi9dOlVK/ujlO0rLWbomljmGYH6aE3tcCrHuxMGMQGMyOD4Ki+FN1SzqvDHsIngWiQfZhPqlP546pTSf+VgVq+eNeG9WeM6zInxmEWOeoVZERDIhBBvN5mPSPcJAASdWFzY7cNvx8nFN7LuNrffrXBAm52MdvGLi5l8KTNrL28F7m3LmXmEYPp/1oFgZU7sNdsoPN81w9aRS3Zhqo9iiE4y1cjSUm89f4RDJ68HElLpWpUb2yf4C8M0uVWh9DJJivvScE/bwz2+DImjZxCqmHhoAiIF3G0xaLRaOKLEjC7dHE/eD0wfADsr+p77YhZDItNis+HPW4wnmUbXdeZPWJOnGCQqr5pJC1sg6k5NZqWoIm/N7MqgYKuOzA2CscDkpHGjU+/wbFJhfiltiag4u7t45j5m3Gkz16DU1LaKm0U03SLn1dXuwH9jtHsAS1l2+5+ohhezy4vp2bS/l3CmkLUbQzHJrJxE7l/+Jri63MwQsKRz89mxc9y2Hz7oSz/2yjKzhuNeL1upVqfb+99mSbOocPY9LPh9Ju8HKe0jMj6Tfg++R5vaYSabB/s2EnWshDZWWV8fuMkvj/sBX6YVIlHTMLKrssaodFoNPFEALtoJ3ZhIfbi5RirN2MO7L/vjaLutGJZMUkBLB4va+8ezdqfQ83oPlh989h242HI6MG71hnQh52D9PiaZm+aWWy8zWD4/XHZrwomQMC1BgFuuO5dKobmMK1kGJ5opfugCvNeZSZzbxqFd9rcVjNW6t/bjUA0UEw5zXYNM3w+d4A/OlvjhMJ77b+p6CdAIzgLl9NvdYCPZxxFdjLsGKWYcsKT/GnQqVS+13jRJ7Esto0NkDOrBqeiEiMzE9JTCHfLwPabGEFF9bh+bDjZ5JuhLxOIWtRhZVNgh+hmelvyNDUaTQfG9rLbSJddXAzFxU1yP4mVr7R96BD6Hb6eZYtz2Xy0gXF4dyL5VZhvF1N7BOW36PX2Nmw9u6LZA5Wg/tOSlATBoJ4x7KAYCGenrOSfSrHm2n4cN3Qkx936NZdkfsevp15C/6/nuPVUTG9djaoWJapLsSzE70OFwohlNDsDmVIKMyUZagf4owXTaez5saPxfWmDpTHEwKmqwv/+TJI8XtI/8PG7w87gmM7Lef/Q4/DMXI5TvXcpeqeqiu7PunWGgkcP56SHvuDpOUdhbfHy9WUPYiIYIvjFwiKJMqeGN8oG8NyaIwhP68xLtzzMQI+JjrrXaDTxxvE2cp9pwcrIVlkN2//Zmx47HMryhK4zylEfGbuleFWzF6FzfGnaE/XTetemd20MaWQ0WtX7fYplIXk9Yc2MmLVRE18M3DgWFi4nYyHMmzmA7/1DyN+yAtuulwHsAO7DZk42BRf0r8saJ8p1AW60ukxDCITSod8xa9k8dRCOB4zm2k7iDox5jyji9oHTMPZTzf6jAY1/pw2Wxqg3uqjCIZRts/yz4fzzmn/zg+dX8PLOw1nyy+HIjHm7bWamprLqzqFYlcKLP3mUEV44+qhlpBtB0g0/VSrEK2X5XJW2mj8WDefleYfS410PE//yOsOHFdDX48HA0EH3Go2mdYmTsWIMG0Tp0Az3g8D2M2vwLRIc06Ai16F4SArhZMHf51D3Yb4vauvmGex/3SagDCgcA9w65eB3pmkRGnQJ28PYNpKTqThpGLZn14O1rgPX6I7ZPYBdoHiQQU2PPWJE9jy8YvdOYROe5SPyNzAiY1Pd5xrHg0dszHqdOwOFs4+decTmvLSPufj0wv0fUNPq2FHhFF5bReW5o8ARMFRUL6kHt3MF4nX49vhJpIgHj5gYCKYcRBTIxINrUlO5eB/fiWoD05EiUg4sb+12xInO7HOSa5/0Vkp1iWVjNLGnHetXa7ed0461C1q/7Z52rF+t3XZOO9YuxEm/bWWGZblSamxrNyIeiMjs9npumjrapX61djsE7VK7oPXbQWiX+tXa7RC0S+1C/PSrs4RpNBqNRqPRaDSaNos2WDQajUaj0Wg0Gk2bpa0YLM+0dgPiSHs+N41Le73G7fW8NLtoz9e4PZ+bxqW9XuP2el6aXbTnaxyXc2sTQfcajUaj0Wg0Go1G0xBtZYZFo9FoNBqNRqPRaPZCGywajUaj0Wg0Go2mzdLqBouInCwiy0VklYjc0drtaQ4ikisin4vIEhFZLCK/ii7PEpGPRWRl9G9mdLmIyGPRc10gIqNb9ww0B0Miaxe0fjs6iaxfrd2OTSJrF7R+OzqJrN9W1a5SqtVegAmsBvoCXmA+MKQ129TM9ncDRkffpwIrgCHAA8Ad0eV3AH+Jvj8V+C9uLdMJwHetfQ76dcDXPqG1Gz0Hrd8O+kp0/WrtdtxXoms3eg5avx30lej6bU3ttvYMy3hglVJqjVIqBLwOnNXKbWoySqkCpdTc6PtyYCnQA/cc/hFd7R/A2dH3ZwEvKZdvgQwR6dbCzdbEhoTWLmj9dnASWr9aux2ahNYuaP12cBJav62p3dY2WHoAG+t93hRdlnCISB4wCvgOyFFKFUS/2grkRN+3m/PVtK9rqfXb4Wg311Jrt8PRrq6l1m+Ho91cy5bWbmsbLO0CEUkB3gJuUkqV1f9OuXNiOne0ps2i9atJVLR2NYmM1q8mUWkN7ba2wbIZyK33uWd0WcIgIh7ci/aqUurt6OJttVNe0b/bo8sT/nw1dbSLa6n122FJ+GuptdthaRfXUuu3w5Lw17K1tNvaBsssYICI9BERL3AR8F4rt6nJiIgAzwFLlVIP1/vqPeCK6PsrgKn1ll8ezZowASitN4WmSSwSWrug9dvBSWj9au12aBJau6D128FJaP22pnZbvdK9iJwKTMbNnPC8UuoPrdqgZiAiRwJfAgsBJ7r4Tlx/vjeBXsB64EKl1M7ohX4COBmoAq5SSs1u8YZrYkIiaxe0fjs6iaxfrd2OTSJrF7R+OzqJrN/W1G6rGywajUaj0Wg0Go1G0xit7RKm0Wg0Go1Go9FoNI2iDRaNRqPRaDQajUbTZtEGi0aj0Wg0Go1Go2mzaIOlCYjIdBG5urXbodEcCFq/mkRFa1eTyGj9ahKVtqjddmOwiMg6EQmJSOc9ln8vIipakVOjaZNo/WoSFa1dTSKj9atJVDqadtuNwRJlLXBx7QcRGQ4EWq85Gk2z0PrVJCpau5pERutXk6h0GO22N4PlZeDyep+vAF6q/SAip0UtzzIR2Sgi99b7zi8ir4hIkYiUiMgsEcnZ8wAi0k1EFojIxOjnK0VkjYiUi8haEbkkfqenaedo/WoSFa1dTSKj9atJVDqMdtubwfItkCYig0XExK0g+kq97ytxL2wGcBpwvYicHf3uCiAdyAU6AT8DquvvXET6AF8ATyilJolIMvAYcIpSKhU4HJgXr5PTtHu0fjWJitauJpHR+tUkKh1Gu+3NYIFd1uaJwFJgc+0XSqnpSqmFSilHKbUAeA04Ovp1GPeC9VdK2UqpOUqpsnr7HQJ8DtyjlHqm3nIHGCYiSUqpAqXU4vidmqYDoPWrSVS0djWJjNavJlHpENptrwbLj4ErqTctBiAih4rI5yJSKCKluNZk53rbfQS8LiJbROQBEfHU2/wSXBFMqV2glKoEfhTdT4GI/EdEBsXpvDQdA61fTaKitatJZLR+NYlKh9BuuzNYlFLrcYOQTgXe3uPrfwLvAblKqXTgKUCi24WVUvcppYbgTnGdzu5+gfcCO4B/Rqfdao/3kVLqRKAbsAx4Nh7npekYaP1qEhWtXU0io/WrSVQ6inbbncES5afAcVFLsD6pwE6lVI2IjMe1SAEQkWNFZHj0opThTpU59bYNAxcAycBLImKISI6InBX16QsCFXtso9EcCFq/mkRFa1eTyGj9ahKVdq/ddmmwKKVWK6VmN/DVz4H7RaQcuBt4s953XXGnvcpwfQC/wJ0uq7/fEHAukAM8D1jALcAWYCeuX+D1MT0ZTYdD61eTqGjtahIZrV9NotIRtCtKqZY4jkaj0Wg0Go1Go9E0m3Y5w6LRaDQajUaj0WjaB3ExWETkZBFZLiKrROSOeBxDo4kXWr+aREVrV5PIaP1qEhWt3fgTc5ewaPDOCtx80JuAWcDFSqklMT2QRhMHtH41iYrWriaR0frVJCpauy1DPGZYxgOrlFJrosE6rwNnxeE4Gk080PrVJCpau5pERutXk6ho7bYAVhz22QPYWO/zJuDQPVcSkWuBawEMv2eMlZ0dzQzdCLbgqQIOZEJIIOIDIwyG08g+ao8dzxwEAmZlGBUM7XO1cHYyQ7sWMmdBcIdSqkscW6TZm2brNzkgYwb296CAxSVd8G2o2munkuTHTjKbrS8loAywA2rfv49GMCyHdF9N8zcEfBImzXC3bc6hFbB5k83Onc4BtFhzEByQdrv0DbBzaRLKtndbT6UHUEbsLqHtgdROVZgSmwyYSgkpZg0+iSCAxODmHcHAK4oFC8L63tvyNL/vYHrHJKVnu1/UXn5p4H39ZS2E7QMjVK8JB3B8I+RAZXWztqn2BgkHK/W9t2VptnZNzDEB0lqmdQlEOcWN3nvjYbA0CaXUM8AzAClZueqwTYdBrDOWiYAYiCEEx48ksLiAyJat4NgNr2+YoJzYt2PP/e/nzlX6wwl89pfHSO2xYX18GqI5WOrrd8wIn/rqw27YSjH6uZvofc/Xu1Y0TMQ0USEbQjSuvT0RQUwTTLdWk9oZOjBdGibiObCfuZmVid21064mOU3vaK7lhQM6pib+1Nfu2BF+9aspw3h1wiHYxcW7r1gWowMaJmIIRl4umF7U2o3736YpmCbStQtOSlKztLlPRFh1uxcu/q2+97ZR6us3zchSE6qOxuzcCaekFKe6BjHc576RlkLhmQPp9Moc1xiP57N9T2r7HqZJxZmj8BeFsWYsQkXCTW9D7TPAAyoSafKhv0n+9gAbrYk3u2lXstShcnwrt6jt8Yma0ui9Nx4Gy2Ygt97nntFl+yYONxIx6wpz4ngMVHKS23lsrNPY1M7kgdKU/YuQsaScHc6+Z2E0ceOA9OsTD0HCZC3do+Pk2I3rbV8o5T5km/GgahDHRgUPTNeRgq1QsHVXk5qxrbFX7SpNC3Bg9944I4YgloWzcQsiglNzYDN+e2GYyNoNKEcd2G+sESIV42K2L02zaL5+FahwBJWRipRXgHJQjgHYOKVldJ6yCCcSjq57gH2MqPHRZIPHcPsdtQNFW44BZVkM/MpBLA9l542m4BiHwAaLvBfWENm6LXqcPY5R+wzQJAJt8t7b3oiHwTILGCAifXAv2EXUq6zZkqhIBEQwkpKo7mSSMqei7d8AlAJD55tuRZqtX4k6TBmxvmoJXCPJyUhu7SZ0RNrMvbc+KhKpGyGOqaIdG3WQEyvmgL5QWIRdVlG3z5Z2HdLUcWD6dWzsxct3fVbuM145oMrLD7pRYpquwR0K1+27UaIz2mpEPuFULwWH+VCBEIPv3ICyLIrPH8md97zESYFSwspm9CHX0v/+NOxlq93BVJvdj5HAz4AORpu897Y3Yt4vVkpFgF8AH+FWznxTKbU41sdpRoOoOWoo1V3EHck42CdcS5AATWyvxEW/Irv/be+IEE7XD9qWps3dexMAZ+0GIDoLdICuk5rY0Jb1qwb3w+rVY7/riSHY44dw1cvvM/yB+dR0cRjwXBhSk3FG5vPn+57hhKQSbKXwiYe5Rz6D92+lVJ09luqTR7rubJqEoy1rtz0Rlzu0UuoD4IN47PtAqOhukbkyokcrNE0ipvo1TAyvBycYjE75t/EZvligf2etRlu797Z1lG2j8npghG3spatauzkdnjapX9Nk9UVp5D+9fzdXsSzWXq+4IKWIkDJZ8dc8+r6ykbAymPVCV7LMKgKGv259j5i8O+Ajdjxayf8VnMCGz3zNilfRtB3apHbbGR1iSKnLV9tZdmNn+pSPwayJYM5biVMTjH/MiqbDI4YQPHIovq+Xur7WWnOa9kj92cNoopM699s2bsA6C5Zj+H2YmenYRTtbuzmatoaj6Pd/s2jKnVvZDt4lAaqPCnHvx+cx0F/G+VmzGO+rwfm/z0kS717b2MohIB4+mTGC/tWzYt9+jaad0CFCJexV6+j3Zogt14f40XMfYY8Y0NpN0nQUxCCUbiE+X2u3RKOJK7VJTsRj1WW3a/NEjSnxepAUHXel2Rtl2+6riTMfGascPGJidgrS9elNjPfV4BOLJPESwebNinTC9WbaTTEwRdzYqURwWddoWokOMcOCY2N8+T29v/Xy6L+OJcdrIHqkW9NCJL89E8fy6IeRpl0iHi/ho4ZTmudl5ygH/zaTvLeLdrlYtWU3yGjKZaeiEip0ZjtNAzSjr6DCbnZPC5OVx7wYXbprVuW0ZWew5T+9GXrjQwz1Ju227Q0/nMYnnfpg7yg62BZrNO2SjmGwRFGRMEoJjmlgiLR5VwVNYuCgCCuboAqj9oiZrH2A1f7VaNoF0RoRZq+eLPltZ54+6h/ct+oMDk/byW3dPuKqopspuzqTnO8g4+MVOKVlKCd6v21Lg0X1M42JuClpddyz5iBxUDQ0x3h213n0vX4afay9vx3o38KnqcNBGywaTYN0CJewWsQ0qSgOsP5UjxsArdHECAeHbXYET5WeRdF0AMRAkpJYdn8mPxi8gjSjhkEZ21ny8mDO+ehGRl++AIDKHIPIwFzsw4YjHmu32lhtDqUw++dhpYRbuyWag0Hcuj+19VAOaBeWhdU7t9muvGJZWDUOc4JQ5YQIqnDdy1YOV6Wv40h/pesCtgdTdoxDlR18GmaNpr3ScXrt0RtEr3cMLjnxS8z+ea3bHk27wUAwMPi/TWcS+HB+azdHo4k7leeOZdlfBnNU/1WYovjN6nOZ98JwkooUQx7Yzpp7BjHwz2vo/vRcPBt2EOzkYet1YxCvp7Wbvk+ctRuJVLbtNmr2Qyw8J8TA3rINFWr+zHjyx4u594LLuXTNadjRthgYlDk1bIoECapI3fJabKWY8dkw7OLSg2+7RtNO6TgGi1KoSITAxwtYW9WJ5XelYaSmHtQojEZTn5BtHtADrl2i3WraNSnrq0hebzFz6nC2/VDwnbKZzk9/Q8qb3xJZsw7vR7Oxt23HCQaJbNpM0tRZdP2mHCO7M9tvOByrZ49dLliGiXi8bSIxhYqEdeHIBMfw+5FB/Q9qHyoSjmphH2IQwerTm8rzDq0bEFW2jQoGUd8vo+aadJ4pzQcgrGzeKB/AqS9NZIsteGT3fsdd2yaQ959qdway9neh0Wh2o+MYLFGcmhoWvjyMb455gq1XDN93oaaOUuhPo4kh4vOR6q9p7WZo4oias4Sek+eQO2kmTjDYeAal2g6fUqhZC4ms20DKFpttp/Ry3cpqizUqB5w2YCkopQ2WBMepqcFZtOzgYqWU2q+xYvh8VA7JpuCckGtoGGbdwCiOjdpUwMLyngAEVYSnV/4AY1AFv9t82l67uyzrG05++n9semMAzpEjMZIDB952jaad0uEMFgBvuSLT8PPjn32EmZPd8ErRoFI90qHRNA8RwWO0ocBqTXyI1llR4WYUulOKlP/OJ3tGEWKaBI8Zjjm4vxtzoLPoaRIJw6C0t4eUWUl7fyeC9OqOgzA/BOXKoWRnMhNy1zFzzgAcdtf6UK/FjZkrmTn+BZJ+X4CRlaEHTDWaPWgTBotjusFq8UYsCyuvF6VnVBBWNiP8Gyg4o3fDK9cbKdFoNJr2iKqdTthPbIlxyCCsPr0Ry0I8XncEORJxi0M28x7pBIPYS1agwiGS5m0g7ZlC1v16NEZ6Wr0Dmq3TYRNhr1R/Gs2eKIUKRygdH8QIs6uvYJjub8Q0WXprOk/2/JQRXrhi+SUMeDbC8slDOXzs8r1iWDxi4hETn1j8qOssdh7Ro/mJgQwTw+/X7riadkubSGtsBxSqOP7z8EZKMusfTuWTsX/jlfJ83rrieHIWfI8e19NoNB2VVTU5iGFEO+tNuA/Xnwk5kADnets4O0so+cUAcrqH62JZVCTszm4raXKxvlghpgmWfiJo9oMIyrYxdnhI27i3Rs1uXTGLPVSpMKniJckKs+74ZO697FXOSt5BY1aFKQanJ2/i4VRp3oyjYSKmiSQ1MNuj0bQT2oTBAsTfHUAEp7Ka3jcUccL1E5n84+fBEJyQTmGp0Wg6LlNePYYeO+cgptmogeAsXI4THfGNZWpiZdvIwuX4FwID+iCVbvFGIzkJumVjL10Zs2M1CdNk3KC1bGjZo2oOhtqZuFjXVdvXfpUCHPpN/G6378U0MXO7s+URP4vHPoaFa0BMzf83Rr5gioGt9v37MREcj0RnWJy921B/5rEuRsxx67N26wJbmneaGk2i0CZcwloEpVDhEJGt2+j7yDK+qshn00Qbw9/6mWk0Go2mtTBrQIVCrntXYyjlurwox82eFCsc282sFImg1m/GqQmiImGc6hqkrHJXBjHLcjtqtTU24uQuJiLkp2yPy741cUBArPikoRbTRLzexldoIDBf2TZ2ZjL/GPEiPvFgioEpBh4xMaMGf+2yhrCVg4FBj/PXIqMHR7OG7b6u2bkzZmrq3m1xbOwlK5p/ohpNgtBxDJZalMKpqOSd1YfwwIi3KDnrkBaJn2kOohTlTse7NBqNpuVRQtNHp/eXPemAGuDuz6mqihpFChUMEtlS4HYaPRbi9SKWByMQzZ4Ux8K/pmiXsEShzqCItR5EUI5CBvdr/qa2wjmIOChThLcGvMeKX3obPC+nuNj9reji15oORodUvLJtcp5OYohnB2f85nPMzp1au0m7EEE2buWdslGt3RJNM3BwWDTj4HL/tzXEsrB6dCf8w7GYA/vvVjdDZ7DRxBuxPKAcxOuh5qihOGMHo0JhtyMZQ7c0TeJiBzyocMh1Ka9X4V48Xjc5xIHer6IzFs68Jc1uk1FYwmeVg5u9HbizLz7x4BMPDx/2JisfGM2Oa8Zj9c2rdy4Gqi2kANdoWpgOabAAJC3cxKxgD1784DgiW7e1dnN2oRSqsoqgaluzPprGUSjCyqbnp6HYjz63IjJ0ACdOW8JLf5/Mme98w7r7J2AMz2/QTUGjqe0YiseLEQggY4dhdu6EEQhg9entzo7Udhzr/TUCAYxhg/banQq7bmp2aRneaXOxFq+l/JzRrhtvDGMeDb9fG+HtADFNME3W/mE8y/86gqLLxmDldNl3rbVYt8FjUT6uJ8P8Gw96X6cFSlly4eN88tuHuOCDryn7Tx4r/joGIyXZPSedBlzTweiQvQ7xWGz8cV+GercSSXH0g0pz0NgolCmYnTth9ejupras53df90ogjJIKHv32BEzgqvR1fH/Vo4x/aQFVp47Eyu1eN5q513n1z8Nv6GQWHQrDRAxxfetH5LPs8SHc9eZLLLu3PyvvG8FPPvqc9I/9FF09AcYPxxzQFzO/H2Z+P0rPPATWbGjYNbfWBc2xsSsqSf9wiRvzsq94m+Y0OxBgy8+iRpA2whMXpdyZNxHC2WG+POkRpt33EFufSSN89IhdxnK8DNPo/b3ijJH89sEXODqp6qB36RETCzfV8cWpm/nqkH/x/smPEhnSG0xTzzJqOhwdcxjfUXjKFTXK5O4T3uFf3ccS2VLQrkbHNS2LB5ONl9XjHtMAACAASURBVNuoS3tx8fDZzCvpSYonyPxpg8ibWoJauhqiwcWJgpOZypj8dXWffWLx284LuOSxmcwLduf5TUeyal4u3WYokt/6rm69Lcdn0emzxDlPzcEjhoBpEhrTn4jf5OsTH6GzmcTSc56gynGN17PzPiF4z4esCCvsaFrXrXYar247jBUpI8ieugq7sLDxY5gmTnVNTNvt1ATp/ux8nJpgTPeraQUcG6fGZtANi7jkhFvYOsHk0Yuep/tzpfx82Y+pejeHzvOrMOYuQwVjd73dgSkD8fuouryEI/2VGMTGmDDFICBewsrGQbE41JWaLl4C4B7T53MLt+p6cZoOwH6HlETkeRHZLiKL6i3LEpGPRWRl9G9mdLmIyGMiskpEFojI6Hg2/mDIWlKNX2xOCKxhyzl5enStndJS+g2qCN2meBl4yya+vv1QyibnMnNVHm9f9SDX/+tdin7cZn8KjVI0Ip1n894jy/TVFTozEHqaHs5K3sGU/LdY9qMnOeaur7F65+7aMLEmktosLX7vFWPfs4HRGIHdZg5rl3u9iAie75ZROMpDquGOhRkYpBg+UgwfDgqfWAz1WoyMvk4L1PDPPp8z/d5H2PmPdKrPHo85JL/BmUkVCUfTt7qB+VbXHIyRQ6LF8vZwNWsqju0aQdq9Jua0Vt/BCQZJ+nAufe6bw+QLzueTiiFMG/Y6X/32UVZe7XE7+DFEOQqzUyZbLx/OpKFT8IiJEaebYFhZbLu4xnWj7NsLo3dPxIi6VQYC7gyS5qBpr/3eRKcpvfQXgZP3WHYH8KlSagDwafQzwCnAgOjrWuBvsWlmDBGBkQMpuaOKfI+XHDOJH1w5a//pjfd8WGsShRdpAf16xMBTHsEuLMQzbTZJ784k/6cLuObWmyl3kvjzb5+h+pTEuo/5S2z+XdkLW7kdzdp0nAHDi088pBh+PGLys6xvCHfP2uUipokVL9KS917lYPh8mFmZDbqbiOWBUYMpuWgsMnpINIOXm8lo0w0jKbxsFCv+eAgP/OT5Om3s+aqf4rV+atcUw8+3I6cw9fHJXPLOp+y4ZgLm4AEYSUm70tYqtauiOFB0Qh8ufeMjlv9lJOaAvhjJyYjlaX7Wx2hmMj1KHXNepDX6Dkq5boPhEGr+Mt6+50SeKhlEUEUQs4leFLWuY/t41otlYaalETxpNMP+u43pv3mI45Ps3VIYx4ra388lqUX8e8LfOPbLDdz6wTuc9u5M1v1zMKNmVFD0rx44hw+P6XE7MC/Snvq97YT9/qqUUv8Ddu6x+CzgH9H3/wDOrrf8JeXyLZAhIt1i1dhYIF4v2+8K8dWoV+tGQq7oNIPSMw5pcH2rbx4llx/GiifHoT7qyqY3BxI8ZazumCUIralfFYmQ8t73/GnxyYz1VVB4RRXGnvnz2zApq0r5omQQpggRGu/MdTMDrD894I6yG6JnWGJES2tXTBOjS2dCw/P2zkJkmBhpKZT3SSZ9VRU1XQMY+X0xMtIxM9Pp8UkpNaeU8d15D3HyQfjv+8Ti9ORNvP/bSVz57kcs/9MhFF80Bqtnj73WzXh9Ng9NvhBxYOnNnaBfrttR1RmU2gSt2neo596d8t73fHr6MP5YeARiNW0mzfD7MPv3weyX1/AKIoSPGkHGf02eeWoyd3X5Fr+0jId9vieZiVmrOT7J5ur0Ncw9/DnuyZ5DUXEK1uxl+v4bA9pbv7e9cKC/sBylVEH0/VYgJ/q+B1A/Pcam6LIC9kBErsW1RjGzMg6wGc1HBYPk3G3y2us9uDLNLRA2zCuUXFBB2luWG7hnuMHTmy7qx49/+jE/y3yNgHjxiImtHI5NPg9raU8ia9e3WLs1MSWm+u3Vo/GfkbJtcu+2ee3N/kw/9GmOu2EiuZPnuoXyoq4tsUYsa7dOW12WHDFcl5rod2Ka+wxedrwWZ3Wai60UHmncQDfF4OZz3uO9B/NxqqtB9xfjScy1mxZdrmybyOYCzM0FWD26YRdsrVuOcogMzCWYLkQGJBMojBB4eiedfJV8umogE/LWMbX3x9jq4Ir4ecTEg0nAhNMDhZxz/pNUnRfiyFk/JfeKcuyKyjr3LRWJ0OWpb8mOZq2rlZ0YgtqzDoZS8auIrmkOMdWvN5C5z4OJIWAIRUd0Z2jgWwaNKeCFc88iZW0Fxvqt2DuKGtwuMjqfC56dRqmdxH8mHofvw9l1GhKvl7KzR3HH71/ilEA5Bkn7HNCJJxYmVlTWVx3yDd907geVrdKUjkBMtesnEL+WtlMOekhAKaVEpNlPAKXUM8AzAL7ePZWUm1SfPBpvaRhjxoK4Ts+rpat5/JHzGP2bRxjscR+wl+bPYkaXPqAU66/ox9WXf0BXayaTVx/P8++ewHXnfMQNmcv56foTKZ/ajdTq1XFrn6bliIV+x4zwNb69Y6NWruWFP5/JSb+bxL9+9iCn9byZQZO3Y6/ZACr2Oq+rU6EcxOvF6JSF8nvB66Gifzqp8wpwtkWDm6PGjNm9K8pjUdU/i5L+HspGB7li1Dccl7QTBzD2c6vwiHanaWlipd1Qve9qXcGqB+bgK9wBpgmhMEbfXqy7xeaHfWZxdsZchnjLeWjHEZRH/Mw76ilSDD/gAYG14Qq6mFadkeuTphsx9Q1jA3dmLyBepo15hpNeugbvfzLo/NLcXQksom5itW5gZt9eqILtEAwiXi/Vxw4lsK4Me+mqXQZ6HH5zmuYTC/2mZOUqqvexrm1jpqZy+q+nc0lqAUEV5oxHHqbSUZw772pyLqzYFYAfzXRnZGbi+8NWLk1dhylC+sPVvKZOI2nVDqoGdCb4y528MfRBelkpEA2uN1sp4Wp917Obsubx1tnHwaut0pQORSy0myZZeuSkmRyowbJNRLoppQqiU1/bo8s3A/Wib+kZXbZfjNRUSq4u5/FDXuOnU64n/+E1cauPooJBOj/zLTevugHnjh28PPBVrs/8nk3vZdInqZCr0t/m8BnX0/93QTJWrCWrjyLnwlK+DxoU/bw72fO+RudASmhirt9tdgSruoGOkAgqHCHzjbmc0f12Pv75Ayw95wl+NvY4Cq4fBItWRoOJD/LeJVI3Amh4Pahh/dl0Qhqew3by+6Hv0sUsx4tDTyvCVzU5vLl9HBFlYETvuRd0+ZweVjG9rWoChslO2+a54sO4Z9vhTN/SnweGvMVobzkPFR1Kte0h21vOsSlLeKtkHBHH4O3ZYxgUXOzGG2iXhHgSc+3WR0wDZTt4p893ZyxsB7NnNzb9xcPMsX8HXKNifQS+/PMEqjsZlN/xCSn1+mtZpkmNsjEwCGM3y2CpjykGTvR30dlMYs64V/h0WID7y64i9V+zdlu3bkaxuNQtLmnbEAoRWLmT7Udnk70xGScYRJTo+PrWJa76bQinvJxX3zqOC38yB78obAU5ppc3Rj7H+TdMpPtjM+uyN4aOG0n2PWt4rNe7mOLFwOCKtPWM/9sTlCkfW8KZPL3hKF4oHs89XZpfVDJe2MrBIyblfbS440iLa1ezOwdqsLwHXAH8Ofp3ar3lvxCR14FDgdJ6U2j7xC4poecNSVz5m+uYcdEk/nDs8Xzz7GF0eWGOW8k21iiF9ekcjG+TOfkXt/PhDQ/w1x7fYiuHT6sz6H93JfaK1SCCkx5guG8z75SORtY36XQ0bZuY63dGdR7Wqi3Yhrn77KBSoGxU0KbnI3M4ufp2bv/5GzzZ81M+eTODB35zGanvz8cJhQ98VtEwEY+FkZFOybF9qb64hCeGv8QIbwifeKKj1m6n0VYeTgkUc0reNGylqFJh5gYzWBPK5oOdh/DF6gGkfJdEp8VBfPPXoYIhssMb+P3RV1GV7aHTB8tRoTBLfZl80WkEauMWcBwGsTChUjYnMDHXbn2ckJuJq3amZds1Y8k5fz0z8l+IusQqvg8ahEhm+zi474w3COwRz5ciPiLiGiy+g5jEt5WDgeCwK0Pd8UlVlNz/Bn/scTG5726hakBn/F8uwakJIobglFW4xkq0Gri9cg3Z23dAkh+qqlzDRsR1j9RB9q1BXPW7J2J5wBD6PreeKeeN5s7Oy7GVg4OityW886sHuPj4qwg8kUFlN4ubfv0mF6ZsxyPJ9fZiMtzrYArgL+aCIe9ENdn24liT+pa1dhPaMy2qXc3e7PdpIiKvAccAnUVkE3AP7gV7U0R+CqwHLoyu/gFwKrAKqAKuak5jIgXbGHRXNcftuJ3rLviAa+98hItybqHPy5uIbNjs+i7H2P/Yqawk9/F5/KDvzXxy8iP0spJ4t3gMFEbjrZTCLCylxPFzeto8Zgy5FvkmelNwbO0X3cZpKf2GlQW2vc9OkAoG6fr4d/x1y/l0+dPznBQopdekx/jRyJvo+6cFOFXRYOWmaKle9hqzUxY7Tu1Pr6tX8mLeQ3gQvg5mcenqUwg5Jn1Tinig25eYIpQ6IQptg5XhLtw8/WLypiiS1ha7erdt+lUsqIt5saPxLWKa+D6dh9dR2MpxO3uVVUhJ6W7xMO4bg3AK7CfnnqYJtOS9t46oflUkAiL4ix1+lvsF5684j0Hp2/h9zldc8dqvMKuFThsUnjMjmHtMqZlixMRFptbdpX630AQuSi3mzFsmc99l4+nmncf7vzgO66tF7vPBEMRwf4u12nQqKqGiEmNgP4I5KVjT57lxLphxeaZoXFpFv3ugbBtRwoobe/Fup/cAkzKnhp2OQ0/LR0/Lx/QRr7LtqRCmQGfDS1ixV8xefdcrV99tCwdFWNmc23c+D+sZ7oOmLWhXszf7NViUUhc38tXxDayrgBsOuDWOjV1cTO/fz2Tavw7l1b+MZ+Z1D/P3iwbx1JRT6fvKVuzV6+v882M1outUVzPo5sVc9/ovqcrxkr6kBKd0pfulCMUTujPAqiDVsDjjmc/5qHAIaz7tQ58X1mMX7sBITUGSA0TWb9z3gTQtTkvoVxC3sru9/+l4MYTU9+Zx06Br+N+1kxjs9TL98kkcGbiNgfcucY0WMdxR4n0YP2J5MPrksuLaLlxy4pdclD6VL6v7c8Rrt9H1G4e0uVtwthWibIc16an88JgbUYbgqbDxlEfwbixi4Ob5qHBor3DRPV1m9vqdRWMA6q+niGaZykjn6h99yOvv7vdfodkPLXrvbQgxyPpyI3/8/WV0euN7VvTpw4Qzx9P3oxI2nZBB72tXMMa3GZ8kxfSwTcEnFnd1+RaAv157NH2/AiMlmarD8vFURbBmLYdQCOUYdTMuhCMYtlNX5BJHzwjGk1bRr+yeYARcd0Ejr7KuNkoYhUfcGkEAlgi9LAsHhYNTtzyRMBCSxMvxqYt58ODyXmhoA/deTYO0yUr3KhLBXryc7BtyGX73L/jyxMlc+9MV3HfmeL7646GkfbAothWPlcKpqsL8fC6pQP3+mtm5M31/uYws04dPPPw8Yy1D/JvIvbqM88dcTY9706nonULyx4sa27tGsxsqHCHvr8s4cexPmTHmJdINL5+f/yBHB25h4N+rkEWr3LiWRjD8fgquGc3513zGi5lz+MX6M7nunptI/b6AflvmABCx7bqZEqeklJR/z0OFI3WBxzHvqimnLpa5u6c41nvXxJs9XRmj2NsKyXx5Kw5gOgozBMtvSmL6cQ/QzUwCknDcb1u0uaYYGMrAwWFsrw0UmwZOdQ2e8jCrL/KhLhtCv1cdrK8WubpUDvaK1RgrBbNnD1Zf3Ys+D8yPFo3UrmHtgdrEC5KUhPj9qBq3j6BCISIFAapVCA8mmdEaQXviKJtyJ8TVa87l/t5TOcTrb9H2Hwy1M0CjvTU4+8gBo9EkMm1jKEFosNJ8ZOMWBv1yKce+NpFNdpjfZ8/h75MeoebIwQ0WNot5szxeNl45gMdzP8DCTWk8I2jwh+uu5Opf3syV/b9j2bUppHy91k3nqtHsh9rCd3bRTrreY/BKeR5BFSHLsFh8+hP84V/Ps+7lAWy4+zDMnGy3WKnHi/h8BE8Zx5bbDsf5T2c+uX0Sw5I2cezfJlJxapikd2cSWb/RLZYWDrnZySKRXa9g0F0W/a7uFbMTU7HfpybulDom2XOrMbyevWtL1dOL2a83/mdLmXnboyw64W9sjASYVDSEtZEawq3Y4feJh/O6zKHg2tEYaWmYs5Yy6M6l+Dd4WX2pgdkpc3e3L6VQ1dWkr1LR+LI9phNNk7DT1hx+NPtF3FkzsSxW/LU/R3+2jjFfljDqf6Vs/uUYBj2ymavXnwoQNbAbZvxnN1L0aB6pkpizbymGn8Hp2/e/okaTgLSJGZYkfwjxWKjgHg8+x8aprKTf3XO5Yv6t3Hf/cxyd5GDfUkS1ZyRJH8/flZIwDhhJfkadu4hMM4CtHCpUkCum38jA6fPwAh8VHMGgpUuxy8vj1gZN+8WZv5SX7jqDQQ88zXBPFT4xOMRrMuuwZ7EPU1xz4ul8P2Mc4kCXUdt4IP9pxvrcYOY7tv6Az56bQO6zs7HjkZRC0yGocPx45q/G2Y97bemobB7v/RK28gLwRcVgllXmYKarVnOhMaPuP6cEdvCDiZM4LmkiPR+ejVNdQ94Dc1n/Sn9W/qovfX6ze7ZJe2cJma/PQRl7O/uXnj6cSzIf4S8tcgaag0UJbtIR00S8XjZfM5x3fvBw3exIWNlsOCeL4teSWf7aINZP/DfdTbPBzHUODoElfjYfZ9PHk9LCZxI7rDYyDq3RxJq2YbCYYUSk0XpzKhgk7bXvuO3C85kz7hU+H/YWRX+r5shXb6Pvb2e5wZVxCJ60y8uZWzAEekenXBX0+MDc5dM/c+E+xmo0mv2TNr+QN4sOJS/nUwLRDpRPPDg4vNznQ+y8/9Z1zGyl+KomievevYb8pwvJXvG1rtGoOSgEBYbst4hp6tuzuTBjIo/d8ST3rj2L4td7knJBAT0tX5MMFls5mGLU/Y0FtZ1OB4dM8XP2xV8y9+ksnOoanFCYrk/52HqYIB7v7pkmHds957A7y2Ll9sTeuh0VCVPZ1aC/p008FjVNwNMlyJbnB6KU0DmlkvcHPUAPc1dBPgeHx3M/4MjLbqPXo/O4wJrI9FsfbHBfBgZf/uJBDBGg5eOyNBrNvmnbd2bDxDniELwb3Wq0GUmuT6opBtlmMlMueoSzk39FyjqTnJnVeFcVuLVbYlHTAjB8PnLSds2eeDDZfIIi/+2G/b01mubirNvEmtMzOPNHt2MfW8LxvVZwQeZMRnkVYWyqHJsjv7iRO8f+lx+lruOar64g/87vseM4s6jpWDQlHlBFIuRMXc01P7yc3vdG6LRkJsELcqlREVJk3znhwsomrGwc5eATT8yjXWoNl8JQdFQ8mh3MO30+fRZ1cjPb7UHdoJMIKsmHeKw69zCrzeWA0jRGulXNj/rN5by0ufT3+HCi+Qlt5bAhUkWqIaQaXsacuYi1y4eTddpmAkbDUekGQprhr0ujnaioBG+/RtMYbdpgEdMkkmyx9o9Z/GXs2/wgqYCw8tQFzB3i9bPmvKepcGrYYtvMrenJn/56MV0f/25XVeMDMCzMAX1ZdkMXRo9exV97/RNwH4Q3bjqOEYPXs+PcsSS/PTs+RosIynaYsmoku9J8a9oyCsXOSAqYBzZybBcWkfN4IebLGcybMIr/Hj6OOVc9gl8stimHrM/9fNE/H1Mc8h8PuemTNZqWRARnZwm9Ly1DRSI4hw/njr6vEVQOKftJo1ob4+IRsy5TU6ypckLM2tqL7IrVIIabcEIMnHqptxtEKZw16xGv1w3a1ilhE4rtOzL47++O5pULxrHwiBcxMFgdqebSRVcyPnsDt2Z/ypKwh5/nfE73yR+QYzY+I9hQGu1EIqxsqlSIdaHU1m6KRhMX2rTBosIhvB/OIv/rNJ5652jOG/zvBtdLMfzkG5DvKWb0LZM4O20iKRMKSX48A++0uU0zLETcQH7TZOf4Lsw89yE6m8mEVRLXbDyCszvN4dGen1DiRDg7fSIpDcXcxAKlUOEQVTsD+19X02Z48q1T6VO9YFfF+aYQvdb12XSCyUfnT8ITHbXubpr8574H8SBM2jGBcLoPa18dMI0mHkQ1XXrWSMyQ+/4wfwkeGs+haiuHqzYcw+z3h1HdP8i8E58gEKcaFpevPZWcu00cR0E0Ubc6dDDWio0YnjDi92MXFu69YTRYG0CSA9i6gFBCkZe9nXcefph0wwsYVKkQVyy5nMO7ruUvXb/BVl66mDU8WTyc/r5tnJlcHDejuTVxi2E6LA9bVJZqdzZN+6RNGyy12BWVlLw6lKr7QwQM7z7XzfckM+Na1w911Gk3MXC6B6emccPC8PsJHjWMYLpJxG9QcXYZj418lkzD/dF7xGRi12l4UNiYHPXZr+h87g42dRlDr+dWNvwQ1HQ4fEVy0Km27dIyzGoh3RBu3XIk0z4ZDXlVTD3sb5QrD4WhVHwF5TiG7JXcqNWR9tcJ0OyOkZ6KcdV2qsIW3n9mAe790XFLMNZR6wL2TGk+227Oo0/BRjAMxm29hVmXPUx6HOq2LJw+gD6L59Sl8sY0qchNImOtBwkEUGnJmMEgdkXl7gNYSiGWhQqFUaEyzBhmy9fEnySBdMOLrRQ2Nl9Ud+K2fh9zSmAHIFF9CrdkLcPBYVMkiEcgx3TTcVuYMYupam1spfjxN9diBp9q7aZoNHEhIQwWHJsuMwp5s6InJwTW4BUh3fBiYDSYT90nFjdsOh7vThOMfd+M1PABnPTQF/wscwEmgk9qXc52bZfvSQbcUYwFJzyJTzxsG17NSz8ew1cXj8RevDymp6tJPERx8C6CysFOUnjEIOhYdP3WRmb4+HX3c1m6uSs9XvXgX72gwRTgrU3t7CRdu5DrKWrt5mjige3gMW2uzvuK340/d68K97UY0Y7ipWmLGf7qRkwUn1cMJrt6Z6PbHCyp63FrAUVnH8WE1KnfQ9dsQs/Drb3f5ddP/pRuT8xG1f+diiBJ0XobSmmXsARjp+1hamVn3tw2ju/X5+JdlcSvL5pCGJtS2ybVsChxInQxfdhK0dNKihaHFMJKYbWT622KwfpwhC7/9qOTGmvaK4lhsAD28lW8evWpvOQ3EQfKe3kJBwTf6dt5c9iLdDOT6owXU4TZBbn4SqDwkhF0fnFOo/EsatZCpl86lmFvbeS0wL6H10wxSBH34dbTSuHXnZay5NlubL5/HP7pC3Fq9PBcR0XF4sEnBnQNsiWiMMThsHtn8t+XDyf52hT6r1+Gsp1dGZ3aCuLGCiAG2DbVuWkM9OiaRO0S5VBW4+O+L87i0dNfio5eO3sFqZvRKuPphp9j/GHu3D6a/23tx/8OeRODfc+QHwi2cjAiuBp0QtEimK7hYndO44681xnrq8CqbNiVUlXXYGR3RpVXxLxtmvhSuDWTf/zwaJztOxiUuY2NF+Xx+3+fx+OrIGWLTWW2SXlf+PDSSfS0kjAQDEwi2KwIK/I9EQISe022NLZyOOPrnzPgnXk6wZmm3ZIwBguA8fVCTENQjiITEEOQ5y0uuHAi1/7mHa5M21K37uzx/4Dx8H5lJ+5PvpRuT+4xshZFLIvth2Yw3LsDSKnLKOP8f3t3Hh9VdTd+/HPunS0L2cjCEgKEVXADQa2CxVLr8mtF6tLWjbpUW7XuWtv61NpdrUt9tLXuWlEfrbsWd4sggiD7GkJYEiAbCckkk1nuPef3x50MQRIJkGQyk/N+veaVmTvbubnfufeee875HlSsr2tH6ThNYfDM0I/Z9M93OOOzqxlx4SqdPUw7JMMeE/xr3PEM9dXx8uYJDP7nCmQ4grIi0SvABzBGpjsZJsIQtJw+EX+hyYAPKlEVO0E5LURa8lERi/C8XCi2mOqrxSs6HmdnRseqNMkg/73/G9SNh8gRNl7RNYccp8++IqJspi67kAEfbkN63BhpKYQmjqSp0EP284thdSl/mXURm871kXJqI8Ynhcht20EqhM+LGFTAlvPyGfedElrOdaETLCUWIcHasg0AGQgw8N4dYJi48nNpmDIMw4I7z3mRAtOzV28MqRTbrEwGuWpI7YZKdE9rUiHy3/A5kwTHuzCa1k0S7szCyM6OzaitLAsZDJL1r4U8e+uZfBYykCi8wh27nZ3eSDiTfWc0xqmsNJw3iZd+fQ8FppeIsnmsYQhjZ1/NlNuu4YRfXs3kP1zNyWtmsEu2f9XYFAaj3Wk8c/yTlP/yOMwxIxFePXJTO3DCELi/3Mjbz03h1H6r+NnoT5FHjECYxl4zdfcawsBTHybYXyAzoyeveixLcjJMVCjEkCc3kFu4m3Sjc/u4iJL02xZCGU7Ld1enjH2/JYfwp7nYlc7kkOEJI/AXeVAGKKlQEQvXik2M/VMZef2aWXdTLsLlwsjKpPH08Vz7zlu8c/ndXDFwLrg7TiCgJQ5hCCp+OIJ3HniAeX96kJnp1bG5rFpdt+NE7rv+Ah6o/UacStm1Lij9PtnztzkZ8uJdGE3rJgnVwoK0UYHAvsuVwvf2Yn5x1dn898gX+WpiwiNO2cAK12SyNyiyX1uFbAniGlhAZGge465dzQi307JyRflJ7Jw1gOKNX+xpKREC84UMTrj9Jhb84F68wiBdeLFwBpa2jnk50Wew6qqH+O+lbn4y78ccdnslsq4epHS68kB0craun+BSSyKRCIVPrOGSqbM4e/gKZj75Efe/eia5KxWZq+tQWyqQLdHKc7TrzT56Ir6kjVISY/5yhswHJQRKGAipum2cghZHSqKkgWoJ4nFZB/0xXXU6JVF8Z+33cf0hh8LFy1GmiRo7jKpJPoY8vg7h9WC7XRheL+vuGss5xy3miNRy/u2dxKbrjmLGufMpbZZM8TVgY7KxeYDeLycJZdukVUoWBTOY4msG2KvCElE2C5+YgDVWcEf+l/A1me56M1tJQsoioCLUPjaUzO0LnSd0GGtJKrEqLIBsbm7/CaXI/E0qR9x4OetOegrYk1d99vD3kcPfJSAjTDzxesyAwXWnzeGM9DUUuVIAw3ukHAAAHitJREFUk3dbUtl8+xjcG5fvk0XGbmxi9J9L+MEH19E0yM1Pb32NP340A88uk0cufITDPX6yjRRMYTDNF2HdKY/wj8mjKAkMwEABgkbLy/ylh1HwmcDVonA32/gqGpEbt+zp7qP1aUoqVDiCsCxyHkun6rcZfLvfal6/8F62Wtk8sn0a6+cexfC7VqLCEQDM/AJUMIhsaIx9BqqHuiV+NWaVjI0d0JKPmZ6GNX44tQ2q3WQnHWnJc3PpqR9jYOyTUezrtJ6Qwd4nnLZSvNY8kKbnB5G/bQd2OIxISaHkwn6cM20B86cXk3GbD7G7AQoH4K43OSVjNTeuPA9rVSbv//RuvvnOjdx40nvcsH06cz8+ksJPInjr1gJDD+A/ovVWma8v596yH/LQPTU8XvwKmW3GqXwZgtxVLajf7UroSUKdsWLwYaCQ/nPLOfjLCJqWGBKuwvJ11JdrKb57LH89fAzX56zFjPZ4cw6uJl7TzeYZj7Z5hzMh5JvNqfzu7lnk/ndx+xcnpI29qw7Pe3XkCMG/F09jzObVKMvinmfOpGl8PvWX+Zk36UnShRevcPPzrDJCmSW84C9iZySLPI/B6KlziUwxiUiTiDI5IrWcf23/BpXvDaHohW1Y5RXd/S/SulPrSdXBVj6jFWWFie/9FazyTOCGjAlkb2jG3NUEtfUMOTLIhrsOp2BELf65BWROq+T4vEreeu840nYIBv17E1a0e0y3ah1sryRyytG4/CHkyg1gCGx9iS/5CANl22yemYq1y6babibfTNvv29INL8f8YilXZC8FfESUfUCVHVMIDAyu2T6FJU8cDd/dxdRBZXz62GQGvLIGOxDAzMtFNjQy6jk/TAO3Idl5UhYDSwwieWlIN6QZIeTSTEwbBpopPHfqI+SZLVyRVcpzZ23i1UcmY4fD+y2P1gu1HdcXvS9DIViyFuusDK56cwazi+fEXp5phNj0U8GKMS8jcSdwlcX5fTyy9Zv4qnbs/8WaluCSqsKCtFHL1vDxZcfz+p1H8ur4Z8htkz3sqwIyzG2VJ7LupsPJ/WwxyurENQqlkKvXxx5aZVvwlW2hcF4mU566jNkTnmSoS5EqPLzgL+Ll86cjNmze52OEy8WyY85k25UWp523mFWnDMJ3VhoyENCtLQmmXroo/qIZ4XK6Fnx1MsgDJm2UtEl9bRGtw5qly4XweDAbw4z9/XZ2n1zM0EXbiczN4uPbRjN48g4uLFzEg+b3GfC3Hqiw4PQVV9LAU1EHEQtlCJShu4MlIzM9DZGThZ0f5qEps8k2fJ16n1uY3DtwIeAjpCJ4Ree734SUhVuYRJTNtfkf8/Dlii0XDKZEFTHQ3knj9MNIe+tLSq8ZjhkQCAXGBaNJ3VFFqjeAyM7CU7KT1FHZTPBY/GXW05jCSWk7yWtj4KNeBvnzstMY3bA5NoGklliEx4MQAqUU2LbTyixtUDZqcAFXDHxlr9cPcRnMPvFxvMKd0JNI2kpSGrEIPD8Qr10e7+JoWrdLrgpLqyVryZrpZsqfb2btef/LV8e0tCqJKD59djIDFy+PzpB88OyGRgovtLhl/E8oPT+NN8+6n6e2nkDaivXtZifDMHHNW0nxfIPSkcPI/udugj4vtAR7rkuP1iVapAfXms3YrWOUuoGSCsJhjPJKyMmi30uLsQCjYicFZ0swTV7JOIJBwVX0yJySSjljsoSBXb49VkY9hiV5GD6fM/5OSWrOGc9lN7/J8xmlTtptOldhAWIXjDrTshJRNgaCFhXGK9zOJJTY5JmSkzI2sGzS0WR/UYWsrCatfAfG6GKy1ypuvON57lz1XRo3ZLPjp9mYLU7retF7Ye4Y9zISyVRfLYtDmbGB/w0yyHFzruewX5RiN+qUxonIzrHZeOc4XFt9ZGyC3BeWxbrLAvjHZjLRu5uIMmOV5XTDxwRvBDASetJIUxhcsuZi+r+4DKmzk2p9QOL+Wr+OtJHBICNebmGr1fHV7qEum/+55jmMnOwumPRPOeNrFq9m9G3LuX7WVbj+1t+ZUK+DMirLQtk2anM566sL2HXGGOQJR2AeNio6E6GWKGQo1L0JFaLxYtfuwi7ZtCdTXiTsxFEohF1Tg/T7u+f726NUrFyxYrp1l7Bk0TrvD8LAt1vyYsVkHq47mjf9R9Giuq/7lERho/gs6ObWnVNxY3Leugt4+vwzCOQb0NCECocRHjcbL+5P9bHwes1Elh7/NE/edx++Qc1ccvrHZIzbxfafhqm0MokoiVsYnJwSjF1V/13VNMb9pQbZ1IxwJ+e1u2Q3PLUWl8dmyrdX8fBvHsT9Xhb1bxXTctaxGKmppFSFqbBcXFz2PSqsJkIqsleynETUug4ftZikPZjp/E51dkatD0jOCkuUq8bPlkgWTTJIpJ1Wi1TDzWMVU7GrarruS5VCBoMYc5fhnbO4U92DlC1xz88g68flXP/0izTcbyNc+qRPSxxKKoQhaLjCnxQTsfUVlooeAtqraCuJkeLDGDmUhuEmoacHMPuF6Ty9/nhur5rSLeVZF4nwUUsq52w4j7d2H83JmetoUhG2VeYw6YmVjDlnA5Vnj0RNPAxsm9yVinfPupfHh74X+4zwlnTe3TkOf7OPqUPLeGvWNMosF17hRiJjLSx/GjCPkisHRicV3rP+XZ16Wes+W6oKGH7heirPz+WGX/ycjR8Xc+7QpTz+t/upueAoPFtqKInks2JbIXfsOA1bKWTPtEF3m4hyMpRe/tGleP+7qndNJKxp3Wi/FRYhxBAhxCdCiLVCiDVCiOuiy3OEEB8IITZG/2ZHlwshxINCiFIhxEohxMTuXomOyC0V/O4Xl3Lc329kTbj98SllXxQ5WbriRUmUbTPgwUWYMxu566aLGZddhcsXxzIlibjErhDOzTBjN+FyIVwu53GyinaFG5FTm7BXLnubnojfxkAKqnWwuRBOrLo9zlxSwkA2t2BvKCOUrchc56dozm6uG/8x38pYy06riZJIc+yKb0hFCMhw7G+F1USTDO71fU7mr0jsb+trI8rmvrpiZnx4DYuaR1C6uYCqUAa3zDmfKfOvInWtj8NTKpg9/H0+vf1+Bj24Bf93j2LUz9cy1OVUkOvsEKtCA/nPufcyfcAGHp38HEsqh2DWNrLdygKIXbgyMEgRHuyBIYy0VJRtY3jcNBeqdi9uaQemp/a9wgKUxNpSTvrLiyj63ee8d8038Us3Ey5fydpfD2K8p5L7j/s/Pl55GEBCZwYDp2vl+y05FP+fREWs6HgdXcnuSol83pvMOtPCYgE3KaXGAccDVwshxgG3AR8ppUYBH0UfA5wOjIrergD+0bmSdH1jj4qESXttCUV/W8Gld13PNqtpn4PRyd9ajjliGMIdp6vC0W41rvxctjxZxFV3v8z49O3kZLQz34x2oHomdr9KGAhDYPi8uIoGO5UVnEHqSUspZ5yN1pV6Nn5bt6GSGOlptJx6NBCd0LRJUH1cBpUnZDHMU8sody3Tnr2FC39zMw/WjyWgwrGr1wEZccaMvHNjh90Dt9sBVrRpfJZIfpSxkg9PeYBnPp3KuN9XUVKfh6sgQPF9kqLXqrn9rR/wecjk1NXns/2mEbgCkm3+HJ5qGMbqiGC3NFgXHMRFt9/MF2cM486y7yGVQO2q57YV30cicQszVsFqlEHcXgsjKxPhdiHS07j1u2/sM8mgdlB6ft+rFCiFZ9UW/lxxBvcP/oj133uYhS3DuefWixBhA69w7TNupbXSnCgCMsL/PHox7rkrDr0ru9aR+Jw7aF9rvx13lVI7gZ3R+34hxDpgMDADmBZ92TPAf4FfRJc/q5RSwEIhRJYQYmD0c9qVbTYjhg6GdRsPZV3aJ21kczMFz67glMJbWDjrXrJNJ/eSV7h5aPB8nnprCA+s+RbDb/FjbdkWl6sVKhTm8rELWOAfScnPxlJ1ZedmktY61hOx2/4XS5SlMPr1Q7lMZDjSbYPxteTV4/HbeqIuDERKCrZXoGwbYZoMeWApwuMhPHEkv1wzk1kjF6JGNlM33ORfpcdSXpjDuNQd+KWP8mAOw3y7yB7cwA5LYbqCpLfJKtYgw5w89+dcdtQCDs9ZhSkEFVaIU+Zey8Th2xg0F8pmDeGqYe/wYvkx7Jg6gEH/u4FRd+zkN5/8hIxP1qAiFaSm+Ij4R3D/NdNJTw1iv59L/pJmcpYtw1aK4JMTKFywHXvMUMwv+nF4+Ce8ecLfGen2ElE2qYabz074Byf9+BaK/lINpolPOBUv7dD0VOzaPiBgIrBju1i7voHApUM55sc3YAYFRXMaSVu1HKYfjYUdm+4AoEG20CBtCszEOd7OC+Yy5PVKJ8mL1i3idu6gfa0DGmkohBgGTAAWAQVtNkYlUBC9Pxhom2OvIrpsrw0nhLgCpybKoMEGKq97Bz3KlhaK71rNxJzrWT/jYVyYmMLALUwuyShn2uR/cuXo60jZVY/t9/d4pUU2NfPi1mOo2ZrNmJUrgCN69PuTXVfGbvTzYvGbMTBlzxNt4saur4f6+q5ZAa1P6659r5mTtecJ5Uw6qqSNVbGdtIrW7G82KgKG242VYiLezea5yOkY32nie6NWMDl9M5N95Xzn1ZsZe/cWlGXzzi+P4fNz7+WarWcyI285M9OcIphCkG34mHPSQxSazsBniaRZuRg62yDweZgM90aqJ47h1Zu+Q/p7S0hXZSicGcx97y1z2mxMExkIYH6+iuELDSc5gF0GpokCzPw8Mtf7sfOzGPpwKaXzjsK9PpWq49IZ7Xa6B9tK8XDdZKwUFZv01GdESDX0GKyu1J37Xk9+BsLlQkbadPmWNvbGMob9ugyi6Y6Fy4W73mDaLT+n/qxmhvTfDcDJeSVcnbOcgIywVYYZ7d7/3ELx0NozpF4GueP+qyjY9mV0Hixdaelu3bXv9cUmLdA6q9P9sIQQ6cArwPVKqca2z0VrlQd0hq+UelQpNUkpNal/Tg+M/VcK6fdz2J1b+E31ZBrb9K12C5PhLh93/P1JXG+lYo4e0ePjDZQVof+vXLgbTcwB+fjK9UGzq3R17EbfF4vflGxfx9ngNO0Qdee+1+zX+RM04fVQc7Qbb4Mi7/kVDLuohHWn9efxK2dy2YYLETZgGMhhAyg+ajs1tsEP8heTZTYzJ5BLnQxz7OKLOfKfP+e1xqMJqAhHLvgxJ/72Wi7/7Q2kLN+G3dSMbGik+M6leN5fuveFo/ZaKaPde1SbE1Y56TA2zyrC3FlLc2EqW64dhZ1us/iK+/iGL4SFjUQSwebanCVEsmxnDpZk7rIZJ92973VZGahQqOPuttH4UZbF8D8sJfOlJQy/bAuuM+twfW8XH948lbtqjqNZSWbvPvZAi9KjQirCP+omM/CVUifedat9t+vOfa+bxGnV6y061awhhHDjbLTZSqlXo4urWpu8hBADgero8u3AkDZvL4wu6xXsqmpWXTCab33rBG6/9jnOTKvHLUzcwmRaimTSiNeZfuwNZG/a0rP7A6WQK9Yxqq4QWVNL9obBPfjlyasnYrfFdjsDlj0eZwCz7lKidZFes+8VArm7gSH3fQlSIW0bYQhkfT2u+fV4ftCP0a5m7MZGwuMHUd+UxoV330RalY2QkFIZ5A/HpDHoyeWoyCZeL53Oo8dOZ8ydG1AtLSilkLRORqoQtDOnkTBQUmF43DSdfhS7DjdpKQ6RtcRLzvoQ3tXl2DW7MJeVkJt3OCojnbS3vkRJxWGNI5iYeQUvHfcYQeXigZ2n8o+itzlh4ZWM+2MFNuyVKUw7dD0Zu50ZP6fCYSeGmgOxC0ze6gCvbzqS0uY8/jzkDSC9s1/ZoySSMgtef3Qa+TWLujeFvgb0on2vFtOZLGECeAJYp5S6r81TbwKzovdnAW+0WX5xNGvC8UBDb+vHZ6/fRP7fF3H7cxcikdhtDoxuYWJ7OrcD7A5WeYUzp4d2yHoqdoNBtzMXia2ztWhdp1fte5Vy5vuJWE5WRWk7c0hZljM/UH09dm0tKhTC/cGX5M/cSP7fF5D2yiJSX/8C8fkK8h9agAwEUFaEjBcWMfKGRdi7dyPDEVQ4jAqFUFJh5mQhPJ52f0tmcRElfz6aqmMNIumK/I89DJhXR0uum9rTRtBy5jEYOdmkvP4FdskmlGVhZmdCOMLIOwLMfP8aNkXy2dGUyQkLr6T42hqs7TtQoZAewNyFeip2hXJaTzq17aIJbpC205qmJBXfzmLZN57iX8PfZYS7d1ZWWt1adjYDnl6hs4L1gF6179ViOtPCciJwEbBKCLE8uuxXwF+Al4QQlwFbgfOiz/0HOAMoBQLAJV1a4q4Q3bkVftJC1eUh/NKk0AWZRgouTHaPhVxDxK/FVamDaCjX2tFjsRvXlhUhEKYZy/AUl3IYJobHjSHUXhcAtEPS+/a9bU8MvxpnrY+jY2H2+7rY4z2vFYag/pRRICD77bXYjXt6YQjTRLSEGP10A2p9Gdg2SiqUIchY67zGmnIkVmF/qNhzcdOub0AMHwS2ImuAH7ew2N3iY/gVFVi7d7dZN73T7UK9L3bbUBELYQgChZKgsvAJF7aS+2QQ6y3mB30EHhxMaqgq3kXpK3p1/PZVnckSNh/oqHPv9HZer4CrD7FcPcJsiVBpe7n699fSVCT4yTnv8tOs9XiG+3WK1iSQzLH7VUZmBuT3R27cvNfM8z1FGALruMM4J//V/b9Y65S+FL+tlFRkvroMpMJuZ34su7oWqqpjY1eEacYymaEkrvkr99l3C0PA8vUADLqyP08O/i5DduxykqvogcvdIhFiV7hcjH66kckDruTZY5/icE8YL26AHp9LKqKccVVGtNOLgUDipAkPKoufvXQjxe986Yy1isP+va9JhPjti7o3NVdvpxQ/fOcaxry4gpxgiLcXfIvvPraKS8Z+zrvTpuH+bPWBXzmPpgY1c7Kx6xt0NwOt+ymFXVcPu+riVwTbxl/o5ew0nRVNa0d0vyhM8+sr1NJGhaMtdF/Z76rIngkuIbpfVVb0pe2/x3mJFXufVVkFlVXoU76+TRgCIzuLjedlIu0gFy+6FITi7mNe5fTUeujBySVtJYkoG1MIIsqmyg7jVy5eaTiGt7eNR73Tn5EvrkUqiYroC6la39X3KixCxA5qYs0mxtxqIAMBZ1CpW9BPKK7PLmHGUyuZ8cQtFP1hUaeuwBn9+jnpFQMBjPQ0RGoqorEJpSssWk+Id5/mNt/fW7tVaHFgmFgnH43nixLn4k9n5o7YXyy393xn4j/evxGt+wiBmZmBCoaQweB+X6ukIjx6IBiQO8fL7D/+lZu2nM0fN5zB6RNm90iRG2QLfmnzYaCYD+vGseb5cRgRRdbGMN5KP+ysIc9fhvBud9J1614fWh/Xpyoshs+HyMzArnISO7TdsRleL+U/tMgxvbiFyQhXChzhj44N6GSlQ0nnoBzxYpVXdMcqaJqmJQ5p4567AmWasTEnmtaVhMtF8NQJfPNPC3h/x1ga5hcw5AM/Zl0Twm4zns6yUcEQZKajdlbjKq8npXIQx9+wmEKXl+dHvIVE4hW+jr9sP0LK6cZoYEQT+iiaVITloSyerppCTTCdbbXZmCvTKfgygqspgnvjDlRTM/nNC2KfY0NsbKI8YgSunfXQ2Nj+l2paH9GnKiwyHIGaXe0+t/v7RzP/m3/FYM8kgE8d8zQ3nn01Ga8tc7LIfN1n+/2x+7besWiapgHRLlmWtVfrtqZ1BSUA0yRlq5/ZH04FBamT67npkn+TYQRxiz0XGzdF8igNDmBSahnPVp/IZ2tzgTD3DFhERCm8wtUlrcM1dogdtpcffXYFqctT6L82Qtq6amR1LWa4iuFG9Z4ED0piS9Vx13HTxFhZitXScsjl0rRE16cqLF83niTn03JOePtGMgb5Obd4GSelr2ecu5mX7v4rU6ffwNgb1+9VKTkYwuVy8sC39sXWkkPrOZg+IdO0junfhtbFBE6GRrVmAyNudpa5BhTw12Hns+uIVKRb0DxE4RrpJyc9QE5KgFy3n5m5S5l50lKGuWsBE1PsPb66bUtJ2wH4rYPjAersEGVWKvObx/Bc6WSaG1LIXOwlc3OE1C0NjC5bF5uiwII98d96nGj9zo5+F0o5qb71cUXTgL5WYfkaVsV2Rl9TCUryWXoeC4qOYvt3+vPq9Xez4NT7OeGeGxlz3YpDSl8bj+xNWg8SBqAn9NI0TesRin32t9bOSsTOSnI/BwwzlkFOeDxEhOD19MMRqSnYuRkEc31UT3JjexWHTS3jliFzAAgqH5O8TUSUpJ/hAZyWk/80j+aeN2bg3S3IXxLCW9mM2FnN4IYSZ5xJtILytZ3I26b/7tQ66uOJpoGusOwt2gIj/X5Ys4HB1XnMu7KYi/pV8qPjFrLMk+lUWDStDVeTQLjczhgmqdOkaglEAcJAmGL/F1SEiKYB7jgj10ERHWUPPZDPMGInpUQntNQ0cDIYAqhgCGEIZEvQGZu6tQIvUPSBE3/hzAz+lHqm81qvm8aj8lHmntaNlNoI3pJKRlQt3vPZ0RvC6FxCCU3TDlqfqbAYPh8iPQ25u6HTBzPV3MwjZSdx3pHPs95fAOwn+4jWJ0kX7LxqEh6/ov+yzo9fEko5zf2AWdeIrKpBHcxJ4CGcoAm3J3YCquwDmEG57UmmMHT67gSV189P9WujsKSBIRSGaH/7SyVo2pzJqNlNzra3JKILKiyiogrV1HzIn4Pb7ZwwChE7QT1gRhdUnLQeJ1yujvddX9kvxerabZa3LrN31e2VGj6tdPM+H5cI1WClw1hLUr2rwmKYuAYWUD+lqOMpew6SEkQ7vDqPhdpzv0MCqsptqsaH2TBnFJn/T3bqPZZXUDtZorwHP+N3weBaePGg3671oLEDqlhw698IyAi7pcTdydiNKAgop3/08lAh61oGHdT3f1o1kvKtuQf1XiNgkrfY+T0oAUZnE+IJ8PglKR+sQEUS4TCutSfPbGHhpNlElP21g44jyqbhmCA1MwWmUPg6qNgcqP80jaEinHPInxOSzqGs2fay6PHJeBsOvHyRFMEA18eHXBat51gp0HjqJJQRPaZrWPMWxrsImtYtxEFd0e3qQgjhBzbEuxzdJBeoPcj3DlVK5XVlYbSul8Txq2M3ySVx7IKO36SXxPGrYzfJJXHsQjfFb29pYdmglJoU70J0ByHEkmRdNy0mKeNXx26fkJSxCzp++4ikjF8du31CUsYudF/86impNU3TNE3TNE3rtXSFRdM0TdM0TdO0Xqu3VFgejXcBulEyr5vmSNZtnKzrpe2RzNs4mddNcyTrNk7W9dL2SOZt3C3r1isG3WuapmmapmmaprWnt7SwaJqmaZqmaZqm7UNXWDRN0zRN0zRN67XiXmERQpwmhNgghCgVQtwW7/IcCCHEECHEJ0KItUKINUKI66LLc4QQHwghNkb/ZkeXCyHEg9F1XSmEmBjfNdAORSLHLuj47esSOX517PZtiRy7oOO3r0vk+I1r7Cql4nYDTGATUAx4gBXAuHiW6QDLPxCYGL3fDygBxgF3A7dFl98G3BW9fwYwBxDA8cCieK+Dvh30tk/o2I2ug47fPnpL9PjVsdt3b4keu9F10PHbR2+JHr/xjN14t7AcC5QqpcqUUmHgRWBGnMvUaUqpnUqppdH7fmAdMBhnHZ6JvuwZ4Kzo/RnAs8qxEMgSQgzs4WJrXSOhYxd0/PZxCR2/Onb7tISOXdDx28cldPzGM3bjXWEZDJS3eVwRXZZwhBDDgAnAIqBAKbUz+lQlUBC9nzTrqyXXttTx2+ckzbbUsdvnJNW21PHb5yTNtuzp2I13hSUpCCHSgVeA65VSjW2fU06bmM4drfVaOn61RKVjV0tkOn61RBWP2I13hWU7MKTN48LosoQhhHDjbLTZSqlXo4urWpu8on+ro8sTfn21mKTYljp++6yE35Y6dvuspNiWOn77rITflvGK3XhXWBYDo4QQw4UQHuCHwJtxLlOnCSEE8ASwTil1X5un3gRmRe/PAt5os/ziaNaE44GGNk1oWmJJ6NgFHb99XELHr47dPi2hYxd0/PZxCR2/8YzduM90L4Q4A3gAJ3PCk0qpP8a1QAdACDEFmAesAmR08a9w+vO9BBQBW4HzlFJ10Q39EHAaEAAuUUot6fGCa10ikWMXdPz2dYkcvzp2+7ZEjl3Q8dvXJXL8xjN2415h0TRN0zRN0zRN60i8u4RpmqZpmqZpmqZ1SFdYNE3TNE3TNE3rtXSFRdM0TdM0TdO0XktXWDRN0zRN0zRN67V0hUXTNE3TNE3TtF5LV1g0TdM0TdM0Teu1dIVF0zRN0zRN07Re6/8DcbmPkhAu1woAAAAASUVORK5CYII=\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize = (15 , 9))\n",
        "result = model.predict(X_test)\n",
        "output = result[0]\n",
        "output[output >= 0.5] = 1\n",
        "output[output < 0.5] = 0\n",
        "\n",
        "plt.subplot(1, 3, 1)\n",
        "plt.imshow(X_test[0])\n",
        "\n",
        "plt.subplot(1, 3, 2)\n",
        "plt.imshow(Y_test[0][:, :, 0])\n",
        "\n",
        "plt.subplot(1, 3, 3)\n",
        "plt.imshow(output[:, :, 0])"
      ],
      "metadata": {
        "execution": {
          "iopub.status.busy": "2022-01-09T06:33:18.971973Z",
          "iopub.execute_input": "2022-01-09T06:33:18.972571Z",
          "iopub.status.idle": "2022-01-09T06:33:24.515546Z",
          "shell.execute_reply.started": "2022-01-09T06:33:18.972528Z",
          "shell.execute_reply": "2022-01-09T06:33:24.51474Z"
        },
        "trusted": true,
        "id": "SsDm0FFo5eyh",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 315
        },
        "outputId": "43e297b4-20c0-4e28-9deb-4399fde5de63"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<matplotlib.image.AxesImage at 0x7fe3d5bd5210>"
            ]
          },
          "metadata": {},
          "execution_count": 21
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1080x648 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "acc = hist.history['accuracy']\n",
        "val_acc = hist.history['val_accuracy']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training Accuracy')\n",
        "plt.plot(epochs, val_acc, label='Validation Accuracy')\n",
        "plt.title('Training and validation accuracy')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/water_accuracy_unet.png\", dpi = 900)\n",
        "plt.show()\n",
        "\n",
        "############################################################\n",
        "acc = hist.history['loss']\n",
        "val_acc = hist.history['val_loss']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training Loss')\n",
        "plt.plot(epochs, val_acc, label='Validation Loss')\n",
        "plt.title('Training and validation loss')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/water_loss_unet.png\", dpi = 900)\n",
        "plt.show()\n",
        "\n",
        "############################################################\n",
        "acc = hist.history['iou_coef']\n",
        "val_acc = hist.history['val_iou_coef']\n",
        "#loss = history.history['loss']\n",
        "#val_loss = history.history['val_loss']\n",
        "epochs = range(len(acc))\n",
        "\n",
        "plt.plot(epochs, acc, label='Training IOU Coefficient')\n",
        "plt.plot(epochs, val_acc, label='Validation IOU Coefficient')\n",
        "plt.title('Training and validation IOU coefficient')\n",
        "plt.legend()\n",
        "\n",
        "# plt.figure()\n",
        "#plt.plot(epochs, loss, 'r.')\n",
        "# plt.plot(epochs, val_loss, 'r-')\n",
        "# plt.title('Training and validation loss')\n",
        "plt.savefig(fname = \"/content/drive/MyDrive/Dima/1_Segmentation/plots/water_iou_coef_unet.png\", dpi = 900)\n",
        "plt.show()"
      ],
      "metadata": {
        "id": "qPNBK4nD5eyi",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 809
        },
        "outputId": "7a30dbfd-2c89-4d0f-e6a5-a4103ab64d7e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        ""
      ],
      "metadata": {
        "id": "EuPNCRKI5eyi"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
